Kerr--Newman Memory Effect

We bring the Kerr--Newman spacetime into the Bondi--Sachs gauge by means of zero angular momentum, null geodesics. We compute the memory effect produced at the black hole horizon by a transient gravitational shock wave, which from future null infinity is seen as a Bondi-Metzner-Sachs supertranslation. This results in a change of the supertransformation charges at infinity between the spacetime geometries defined by the black hole before, and after, the shockwave scattering. For an extremal Kerr--Newman black hole, we give the complementary description of this process in the near-horizon limit, as seen by an observer hovering over the horizon. In this limit, we compute the supertranformation charges and compare them to those calculated at null infinity. We analyze the effect of these transformations on the electromagnetic gauge field and explore the self-interaction between this and the angular momentum of the black hole.

==> KerrNewman4PotentialNullInfinity.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     35192,        904]
NotebookOptionsPosition[     30643,        817]
NotebookOutlinePosition[     31186,        837]
CellTagsIndexPosition[     31143,        834]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.833668677644759*^9, 3.833668678250332*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"21d3e1d3-1af6-45d6-832b-fce14ca81649"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "this", " ", "file", " ", "we", " ", "first", " ", "compute", 
   " ", "the", " ", "four", " ", "potential", " ", "in", " ", "the", " ", 
   "generalised", " ", "Bondi", " ", 
   RowBox[{"coordinates", ".", " ", "We"}], " ", "compute", " ", "its", " ", 
   "asymptotic", " ", 
   RowBox[{"expansion", ".", " ", "Then"}], " ", "we", " ", "change", " ", 
   "the", " ", "radial", " ", "coordinate", " ", "to", " ", "the", " ", 
   "areal", " ", "radial", " ", 
   RowBox[{"coordinate", ".", " ", "We"}], " ", "read", " ", "off", " ", 
   "the", " ", "final", " ", "asymptotic", " ", 
   RowBox[{"expression", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835169138636248*^9, 3.835169145736793*^9}, {
  3.8352299474245453`*^9, 3.8352299510963717`*^9}, {3.9161668787444477`*^9, 
  3.9161669560691657`*^9}, {3.9293965179169393`*^9, 3.9293965212921343`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d6592caf-3267-400c-8539-ac9b472e2775"],

Cell[CellGroupData[{

Cell["Expansion", "Section",
 CellChangeTimes->{{3.833668528154791*^9, 3.833668539103949*^9}, {
  3.833676953342969*^9, 3.8336769680888653`*^9}, {3.834096305433772*^9, 
  3.834096306719614*^9}, {3.9161580608827667`*^9, 
  3.916158061834214*^9}},ExpressionUUID->"da78d9cb-266f-45f6-8bd0-\
4632e944f9a5"],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.8347494473491898`*^9, 
  3.834749450009837*^9}},ExpressionUUID->"23947949-c2be-458a-8443-\
23002c5a9efd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rb", "=", "r"}], ";"}]], "Input",
 CellChangeTimes->{{3.834191067046341*^9, 3.834191068593137*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"7d76b925-68b0-4ced-9750-c6ebc799aea5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cs", "=", 
  RowBox[{"1", "+", " ", 
   RowBox[{
    RowBox[{"Tanh", "[", 
     RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.833409589613529*^9, 3.833409631319509*^9}, {
  3.833409688353573*^9, 3.833409699829554*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"d08b8353-35e0-443d-be31-fd5377ac9075"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.833409655796452*^9, 3.8334097049012413`*^9}, 
   3.833415936215169*^9, 3.8334165027292757`*^9, 3.833416632482771*^9, 
   3.83341702525353*^9, 3.833418110428893*^9, 3.833418549523673*^9, {
   3.833424690549326*^9, 3.833424713260117*^9}, 3.8334357262819853`*^9, 
   3.833435862007375*^9, {3.833436155243451*^9, 3.8334361707499866`*^9}, 
   3.8336686843888197`*^9, 3.833669808634755*^9, 3.833670532919917*^9, 
   3.833671171439165*^9, 3.833676083954048*^9, 3.8336770760430613`*^9, 
   3.8339478132683268`*^9, 3.833951804212708*^9, 3.8340450781811113`*^9, 
   3.834096315885559*^9, 3.834096598166415*^9, 3.83409689625991*^9, 
   3.834110398975659*^9, 3.8341111269052143`*^9, 3.834185754162404*^9, 
   3.834191021044181*^9, 3.834191065588892*^9, 3.8341916413069773`*^9, 
   3.834193683810349*^9, 3.8341948916241007`*^9, 3.834195253759549*^9, 
   3.8341960426777287`*^9, 3.834215645076026*^9, 3.83421674391084*^9, 
   3.834217498633841*^9, 3.834218969584708*^9, 3.834219048690909*^9, 
   3.834236166473175*^9, 3.834287216435886*^9, 3.834287569507587*^9, 
   3.83428842108368*^9, 3.834454303379587*^9, 3.834551727250849*^9, 
   3.834577458775585*^9, 3.834733860185433*^9, 3.8347495976585627`*^9, 
   3.834751333933895*^9, 3.834792164496698*^9, 3.8347943369441023`*^9, 
   3.834802380442437*^9, 3.834808091508527*^9, 3.834814385408917*^9, 
   3.835168710819284*^9, 3.835241494349069*^9, 3.83524299445133*^9, 
   3.835243350335095*^9, 3.9158998990005813`*^9, 3.915901528423463*^9, 
   3.915901912994555*^9, 3.915901991456608*^9, 3.9159063434820967`*^9, 
   3.9160736099305096`*^9, 3.916158074659246*^9, 3.9161617811417513`*^9, 
   3.9161671516633167`*^9, 3.916171987053645*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"0dcb3c5c-eb6a-42f2-8f53-1990b2c52580"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ds", "=", 
  RowBox[{
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "+", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.833409634210272*^9, 3.833409651206772*^9}, 
   3.833409701460713*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"0238455e-a415-4066-b332-5d41712e66a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sin", "[", "\[Theta]", "]"}], "+", 
  RowBox[{"Tanh", "[", 
   RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.8334095985522127`*^9, {3.8334096296174088`*^9, 3.833409705488648*^9}, 
   3.8334159391329317`*^9, 3.833416503471466*^9, 3.833416632491992*^9, 
   3.8334170261098003`*^9, 3.833418110436778*^9, 3.833418550729844*^9, {
   3.8334246905569363`*^9, 3.8334247142326117`*^9}, 3.833435728202751*^9, 
   3.833435863454508*^9, {3.8334361553443747`*^9, 3.833436170801515*^9}, 
   3.833668685418056*^9, 3.8336698086933107`*^9, 3.833670532927668*^9, 
   3.833671172456587*^9, 3.833676084013027*^9, 3.8336770769851227`*^9, 
   3.833947814637912*^9, 3.8339518043821583`*^9, 3.834045079338406*^9, 
   3.834096316509677*^9, 3.834096598875059*^9, 3.8340968975761766`*^9, 
   3.8341104002573843`*^9, 3.834111127988296*^9, 3.834185755330797*^9, 
   3.83419102309065*^9, 3.834191065718474*^9, 3.834191641548037*^9, 
   3.834193684026374*^9, 3.834194891814075*^9, 3.8341952537680483`*^9, 
   3.8341960437361526`*^9, 3.834215645194153*^9, 3.834216743992429*^9, 
   3.8342174986755657`*^9, 3.834218969662431*^9, 3.834219049875772*^9, 
   3.834236167545835*^9, 3.8342872164453487`*^9, 3.834287569869735*^9, 
   3.834288421092018*^9, 3.834454303389575*^9, 3.834551728525032*^9, 
   3.834577459963367*^9, 3.834733860585072*^9, 3.8347495976651497`*^9, 
   3.834751333940984*^9, 3.834792164503385*^9, 3.834794336950555*^9, 
   3.834802380454625*^9, 3.834808091516711*^9, 3.834814385495411*^9, 
   3.8351687108590612`*^9, 3.835241494358666*^9, 3.835242994461163*^9, 
   3.8352433503434963`*^9, 3.9158999016231704`*^9, 3.915901534161297*^9, 
   3.9159019947048335`*^9, 3.9159063467213306`*^9, 3.916073612205228*^9, 
   3.916158077158851*^9, 3.916161783779316*^9, 3.916167154162919*^9, 
   3.916171988812706*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"d273ead8-d7da-49f0-a1f1-0ac7ce52269d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]b", "=", 
   RowBox[{"ArcSin", "[", 
    FractionBox["Ds", "Cs"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833409571783617*^9, 3.833409607192355*^9}, 
   3.8336711689477873`*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"12f2dbd0-7a8c-4c6c-8256-3c541848b176"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]b", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{"rb", "^", "2"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "2"}], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]b", "]"}], "2"]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.731990838791231*^9, 3.731990891106662*^9}, {
   3.731991010808957*^9, 3.731991020918845*^9}, {3.7319911244567137`*^9, 
   3.7319911378561897`*^9}, {3.732757435492877*^9, 3.732757440962296*^9}, {
   3.833262288651106*^9, 3.833262301180355*^9}, {3.833415432388592*^9, 
   3.8334154477515287`*^9}, 3.833415557029611*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"50f0854a-a746-420f-9368-2afcbcec798a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]b", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["rb", "2"], "+", 
      SuperscriptBox["a", "2"]}], ")"}], "-", 
    RowBox[{"2", " ", "M", " ", "rb"}], " ", "+", " ", 
    SuperscriptBox["Q", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.73199092431793*^9, 3.731990977823176*^9}, {
   3.731991025447322*^9, 3.731991046900342*^9}, {3.732756562970941*^9, 
   3.732756629181039*^9}, 3.8332615042251673`*^9, {3.833262180053686*^9, 
   3.8332621978754*^9}, {3.833415509671995*^9, 3.833415520706748*^9}, {
   3.915899924214054*^9, 3.9158999474765406`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"66579d0e-990e-4483-bb0a-43bcaaae2e7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["a", "2"]}], ")"}], "2"], "-", " ", 
     RowBox[{"\[CapitalDelta]b", " ", 
      SuperscriptBox["a", "2"]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.91589747543421*^9, 3.9158974778249216`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"97453c8f-a453-4dfc-aa90-7478b4c77247"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalSigma]", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["a", "2"]}], ")"}], "2"], "-", " ", 
     RowBox[{
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]b", "]"}], "2"], 
      "\[CapitalDelta]b"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.915897481422901*^9, 3.9158974877774253`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"b23d5bc7-e75c-47d2-8489-623ff98a3cf4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]p", "=", 
   FractionBox["a", "B"]}], ";"}]], "Input",
 CellChangeTimes->{{3.833415997385898*^9, 3.83341600540347*^9}, {
   3.833416036159614*^9, 3.833416044658745*^9}, {3.833668626475986*^9, 
   3.833668631057729*^9}, 3.915897493112482*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"e7d89baa-ce43-4644-a36c-06026a2617b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"\[Alpha]p", ",", " ", 
   RowBox[{"{", " ", 
    RowBox[{"r", ">", " ", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.834218979585705*^9, 3.8342190082267637`*^9}, {
   3.834219972084814*^9, 3.8342199731587143`*^9}, 3.9158975395958586`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"257834e0-18aa-4d9a-863c-9dfdf7e5932c"],

Cell[BoxData[
 FractionBox["a", 
  SqrtBox[
   RowBox[{
    SuperscriptBox["r", "4"], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}]}], 
      ")"}]}]}]]]], "Output",
 CellChangeTimes->{3.916073639969976*^9, 3.916158101066842*^9, 
  3.9161618072971845`*^9, 3.9161671757631335`*^9, 3.916172009803199*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"6e9520c3-f4d6-4797-94d4-4fcdb31c3500"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Integral]", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"\[Alpha]p", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Infinity]", ",", "6"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", " ", 
      RowBox[{"r", ">", " ", "0"}], "}"}]}], "]"}], 
   RowBox[{"\[DifferentialD]", "r"}]}]}]], "Input",
 CellChangeTimes->{{3.834219985998353*^9, 3.834219995455904*^9}, {
  3.8342872430504417`*^9, 3.834287287451058*^9}, {3.834551919577772*^9, 
  3.834551934427734*^9}, {3.834577474325893*^9, 3.834577479249167*^9}, {
  3.9158975597417727`*^9, 3.9158975603234215`*^9}, {3.915901565913597*^9, 
  3.915901566182473*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"130fc0c4-1101-4b0d-93ba-223b6b8361cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["a", "r"]}], "+", 
   FractionBox[
    SuperscriptBox["a", "3"], 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "3"], " ", "M"}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["a", "5"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["Q", "2"]}]}], 
    RowBox[{"40", " ", 
     SuperscriptBox["r", "5"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "6"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 1, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {-$CellContext`a, 0, Rational[1, 6] $CellContext`a^3, 
    Rational[1, 4] $CellContext`a^3 $CellContext`M, 
    Rational[1, 40] ((-3) $CellContext`a^5 - 
     4 $CellContext`a^3 $CellContext`Q^2)}, 1, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.834454360539592*^9, 3.834454692197525*^9, 3.834551748680319*^9, {
   3.83455192727103*^9, 3.834551935183813*^9}, {3.83457746731565*^9, 
   3.834577479865443*^9}, 3.834733865759761*^9, 3.8347495984606657`*^9, 
   3.8347513346147127`*^9, 3.834792165245248*^9, 3.834794337708568*^9, 
   3.834802385890036*^9, 3.834808094637933*^9, 3.83481438902092*^9, 
   3.8351687117458553`*^9, 3.835241500929811*^9, 3.8352429951521378`*^9, 
   3.835243351154572*^9, 3.9158999651759706`*^9, 3.915900101440405*^9, 
   3.915901571816354*^9, 3.915902017021676*^9, 3.91590637643013*^9, 
   3.916073646156542*^9, 3.9161581142885976`*^9, 3.9161618106113715`*^9, 
   3.916167179684032*^9, 3.916172013248311*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"4b5f1dac-77c0-40e8-a5ca-848beae444d3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]", "[", "r_", "]"}], ":=", " ", 
  InterpretationBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["a", "r"]}], "+", 
    FractionBox[
     SuperscriptBox["a", "3"], 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "3"], " ", "M"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "4"]}]], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "r"], "]"}], "5"],
     SeriesData[$CellContext`r, 
      DirectedInfinity[1], {}, 1, 5, 1],
     Editable->False]}],
   SeriesData[$CellContext`r, 
    DirectedInfinity[
    1], {-$CellContext`a, 0, 
     Rational[1, 6] $CellContext`a^3, (
      Rational[1, 4] $CellContext`a^3) $CellContext`M}, 1, 5, 1],
   Editable->False]}]], "Input",
 CellChangeTimes->{{3.834219985998353*^9, 3.834219995455904*^9}, {
  3.8342872430504417`*^9, 3.834287287451058*^9}, {3.834551919577772*^9, 
  3.834551934427734*^9}, {3.834577474325893*^9, 3.834577479249167*^9}, {
  3.9158975597417727`*^9, 3.9158975603234215`*^9}, {3.9159001199363623`*^9, 
  3.915900176559716*^9}, {3.9161675922342052`*^9, 3.916167601608066*^9}, {
  3.916167864169684*^9, 3.9161678900205584`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"9e7d3fba-582c-434d-b4e0-1ae47449c25d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Av", "Subtitle",
 CellChangeTimes->{{3.8336689387724953`*^9, 3.83366893948201*^9}, {
   3.9161579830572577`*^9, 3.9161579842235875`*^9}, 3.916165066332169*^9, {
   3.916167377056427*^9, 
   3.916167378642562*^9}},ExpressionUUID->"4bb24f25-d036-4203-ad4d-\
e2f84cacda46"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Av", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     FractionBox[
      RowBox[{"r", " ", "Q"}], 
      SuperscriptBox["\[Rho]b", "2"]], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", "\[Infinity]", ",", " ", "2"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.833668941368511*^9, 3.83366900590203*^9}, {
   3.8336712051034184`*^9, 3.833671205485331*^9}, 3.834191247749354*^9, {
   3.9158967829100904`*^9, 3.915896788303209*^9}, 3.915900258748144*^9, 
   3.9161650705858173`*^9, {3.916167384084563*^9, 3.9161674207046094`*^9}, 
   3.916171909324381*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"4baf4afc-f2aa-453b-9508-d19866664051"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["Q", "r"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "3"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {$CellContext`Q}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.833668955327078*^9, 3.8336690063871593`*^9}, 
   3.8336698236849527`*^9, 3.8336705394377947`*^9, {3.833671198295575*^9, 
   3.8336712061447887`*^9}, 3.833676113576425*^9, 3.8339518237095547`*^9, 
   3.834096362791986*^9, 3.834096646853792*^9, 3.834096905552746*^9, 
   3.834110407335148*^9, 3.834111135640815*^9, 3.8341857761961803`*^9, 
   3.834191249606353*^9, 3.834191649307233*^9, 3.834193706603836*^9, 
   3.834194967309368*^9, 3.834195259514264*^9, 3.834196065061597*^9, 
   3.8342156836504803`*^9, 3.83421678930859*^9, 3.834217507608512*^9, 
   3.834236187570076*^9, 3.834287610967064*^9, 3.8342884323888283`*^9, 
   3.8345775191238613`*^9, 3.8347338687601957`*^9, 3.834749601337742*^9, 
   3.834751336532325*^9, 3.834792167253401*^9, 3.834794339817514*^9, 
   3.834802390255183*^9, 3.834808096345303*^9, 3.834814391173758*^9, 
   3.835168901213304*^9, 3.8352415056932917`*^9, 3.8352429972433367`*^9, 
   3.835243353664535*^9, 3.9159002302695956`*^9, 3.915900260992894*^9, 
   3.915901591276517*^9, 3.915902032591173*^9, 3.9159063891751814`*^9, 
   3.916158004085779*^9, 3.916158130732624*^9, 3.9161618228925157`*^9, 
   3.9161674221058455`*^9, 3.916172272980279*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"3c6b4e7b-83c1-4d86-8b85-e72251db3dd8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["A\[Theta]", "Subtitle",
 CellChangeTimes->{{3.8336689387724953`*^9, 3.83366893948201*^9}, {
   3.9161579830572577`*^9, 3.9161579842235875`*^9}, 3.916165066332169*^9, {
   3.916167377056427*^9, 3.916167378642562*^9}, 
   3.9161674552377977`*^9},ExpressionUUID->"596ef82d-2c0b-401f-97c4-\
25bc5f00ebe8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Theta]", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"r", " ", "Q"}], 
       SuperscriptBox["\[Rho]b", "2"]], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"a", "  ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
        RowBox[{
         RowBox[{"Cs", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"Cosh", " ", "[", 
           RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "^", "2"}]}]], ")"}]}],
      "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", "\[Infinity]", ",", " ", "2"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.833668941368511*^9, 3.83366900590203*^9}, {
   3.8336712051034184`*^9, 3.833671205485331*^9}, 3.834191247749354*^9, {
   3.9158967829100904`*^9, 3.915896788303209*^9}, 3.915900258748144*^9, 
   3.9161650705858173`*^9, {3.916167384084563*^9, 3.9161674207046094`*^9}, {
   3.916167459129674*^9, 3.9161674843139544`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"cd4d1686-fbab-4af8-878d-c66082ed5cc6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"a", " ", "Q", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "r"], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", "Q", " ", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}]}], 
    SuperscriptBox["r", "2"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "3"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {$CellContext`a $CellContext`Q 
    Cos[$CellContext`\[Theta]], $CellContext`a^2 $CellContext`Q 
    Sin[2 $CellContext`\[Theta]]}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9161674862759247`*^9, 3.9161722827789288`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"ae20862f-2d7f-4aa4-a089-8fe34151b53c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["A\[Phi] ", "Subtitle",
 CellChangeTimes->{{3.8336689387724953`*^9, 3.83366893948201*^9}, {
   3.9161579830572577`*^9, 3.9161579842235875`*^9}, 3.916165066332169*^9, {
   3.916167377056427*^9, 3.916167378642562*^9}, 3.9161674552377977`*^9, 
   3.916167530036049*^9},ExpressionUUID->"f7a7b6b3-76d6-40d1-ac9b-\
6488d122e502"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A\[Phi]", " ", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"a", " ", 
      FractionBox[
       RowBox[{"r", " ", "Q"}], 
       SuperscriptBox["\[Rho]b", "2"]], 
      RowBox[{
       RowBox[{"(", 
        FractionBox["Ds", "Cs"], ")"}], "^", "2"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", "\[Infinity]", ",", " ", "2"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.833668941368511*^9, 3.83366900590203*^9}, {
   3.8336712051034184`*^9, 3.833671205485331*^9}, 3.834191247749354*^9, {
   3.9158967829100904`*^9, 3.915896788303209*^9}, 3.915900258748144*^9, 
   3.9161650705858173`*^9, {3.916167384084563*^9, 3.9161674207046094`*^9}, {
   3.916167459129674*^9, 3.9161674843139544`*^9}, 3.916167528150109*^9, 
   3.9161675591581855`*^9, 3.916171917987608*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"d813d96b-cb40-42aa-9ae2-fbd3fa8f6189"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"a", " ", "Q", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "r"], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], " ", "Q", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}]}], 
    SuperscriptBox["r", "2"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "3"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {$CellContext`a $CellContext`Q 
    Sin[$CellContext`\[Theta]]^2, (-2) $CellContext`a^2 $CellContext`Q 
    Cos[$CellContext`\[Theta]]^2 Sin[$CellContext`\[Theta]]}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.916171979376884*^9, 3.9161723386674013`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"74127a30-6869-4b0d-892a-4fd43569bac7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Change", " ", "of", " ", "Coordinates"}], " ", "-", " ", 
    RowBox[{"Bondi", " ", "Gauge"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "\[Theta]_", "]"}], ":=", 
    RowBox[{
     FractionBox["1", "2"], " ", "a", " ", 
     FractionBox[
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}], " "}], 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]]}]}], "\n", 
   RowBox[{
    RowBox[{"g", "[", "\[Theta]_", "]"}], ":=", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], ")"}]}]}], "\n", 
   RowBox[{"r", "=", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"nr", " ", "+", 
       RowBox[{"f", "[", "\[Theta]", "]"}], "+", " ", 
       FractionBox[
        RowBox[{"g", "[", "\[Theta]", "]"}], "nr"]}], ",", 
      RowBox[{"{", 
       RowBox[{"nr", ",", "\[Infinity]", ",", "1"}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.916167976446347*^9, 3.9161680782957735`*^9}, 
   3.9161681188626165`*^9, {3.9161681850975056`*^9, 3.9161681999913874`*^9}, {
   3.9161723452688355`*^9, 3.9161723454806843`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"e6363ee8-e70f-40aa-982d-b748448b5b6c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"nr", "+", 
   RowBox[{
    FractionBox["1", "2"], " ", "a", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
    RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], 
    RowBox[{"8", " ", "nr"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "2"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, -1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[1], {
   1, Rational[1, 2] $CellContext`a Cos[2 $CellContext`\[Theta]] 
    Csc[$CellContext`\[Theta]], 
    Rational[1, 8] $CellContext`a^2 (4 Cos[2 $CellContext`\[Theta]] + 
     Csc[$CellContext`\[Theta]]^2)}, -1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.916172348310141*^9, 3.9161723521290903`*^9}},
 CellLabel->"Out[25]=",ExpressionUUID->"2ad4e453-7f83-40fb-8c13-cd5e4cd0550f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newAv", " ", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "Av", " ", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nr", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.916167976446347*^9, 3.9161680782957735`*^9}, 
   3.9161681188626165`*^9, {3.9161681850975056`*^9, 3.916168209578165*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"f028afba-56d0-4d12-afca-21444dd54236"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["Q", "nr"], "-", 
   FractionBox[
    RowBox[{"a", " ", "Q", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["nr", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "3"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[
   1], {$CellContext`Q, Rational[-1, 2] $CellContext`a $CellContext`Q 
    Cos[2 $CellContext`\[Theta]] Csc[$CellContext`\[Theta]]}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.916168202448048*^9, 3.916168210614597*^9}, 
   3.9161723592592*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"27230fce-8a70-4b3a-a8b1-59f1ca9f4cf1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newA\[Phi]", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "A\[Phi]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nr", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.916167976446347*^9, 3.9161680782957735`*^9}, 
   3.9161681188626165`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"9172b4f0-2f98-4d0c-9a31-0c97a28e21c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"a", " ", "Q", " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "nr"], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", "Q", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["nr", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "3"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[
   1], {$CellContext`a $CellContext`Q Sin[$CellContext`\[Theta]]^2, 
    Rational[-1, 2] $CellContext`a^2 $CellContext`Q (2 + 
     3 Cos[2 $CellContext`\[Theta]]) Sin[$CellContext`\[Theta]]}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.916168125891783*^9, 3.91617237504659*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"260196df-75ac-49c0-be24-95bb8ea3a4d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"newA\[Theta]", " ", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Normal", "[", "A\[Theta]", " ", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"nr", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"57dfd1d2-5ebd-4221-ae84-11b23e7169a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"a", " ", "Q", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "nr"], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", "Q", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["nr", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "3"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[
   1], {$CellContext`a $CellContext`Q Cos[$CellContext`\[Theta]], 
    Rational[1, 4] $CellContext`a^2 $CellContext`Q (
     Cos[$CellContext`\[Theta]] - 3 Cos[3 $CellContext`\[Theta]]) 
    Csc[$CellContext`\[Theta]]}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9161681585319867`*^9, 3.916172400433749*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"e44206d1-83c7-477b-8677-dfa1b12a3a53"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.9161681812526016`*^9},ExpressionUUID->"e28ebcea-5564-45a0-8d52-\
04e41250107b"]
},
CellGrouping->Manual,
WindowSize->{1520, 595},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>2. Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"20761417-02f6-45c9-bc77-5b83e2471722"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 174, 2, 57, "Input",ExpressionUUID->"21d3e1d3-1af6-45d6-832b-fce14ca81649"],
Cell[735, 24, 997, 17, 175, "Input",ExpressionUUID->"d6592caf-3267-400c-8539-ac9b472e2775"],
Cell[CellGroupData[{
Cell[1757, 45, 302, 5, 132, "Section",ExpressionUUID->"da78d9cb-266f-45f6-8bd0-4632e944f9a5"],
Cell[CellGroupData[{
Cell[2084, 54, 161, 3, 106, "Subsection",ExpressionUUID->"23947949-c2be-458a-8443-23002c5a9efd"],
Cell[2248, 59, 212, 4, 57, "Input",ExpressionUUID->"7d76b925-68b0-4ced-9750-c6ebc799aea5"],
Cell[CellGroupData[{
Cell[2485, 67, 405, 9, 57, "Input",ExpressionUUID->"d08b8353-35e0-443d-be31-fd5377ac9075"],
Cell[2893, 78, 1949, 30, 65, "Output",ExpressionUUID->"0dcb3c5c-eb6a-42f2-8f53-1990b2c52580"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4879, 113, 350, 8, 57, "Input",ExpressionUUID->"0238455e-a415-4066-b332-5d41712e66a5"],
Cell[5232, 123, 1936, 30, 65, "Output",ExpressionUUID->"d273ead8-d7da-49f0-a1f1-0ac7ce52269d"]
}, Open  ]],
Cell[7183, 156, 306, 7, 86, "Input",ExpressionUUID->"12f2dbd0-7a8c-4c6c-8256-3c541848b176"],
Cell[7492, 165, 680, 15, 69, "Input",ExpressionUUID->"50f0854a-a746-420f-9368-2afcbcec798a"],
Cell[8175, 182, 709, 15, 62, "Input",ExpressionUUID->"66579d0e-990e-4483-bb0a-43bcaaae2e7e"],
Cell[8887, 199, 466, 13, 75, "Input",ExpressionUUID->"97453c8f-a453-4dfc-aa90-7478b4c77247"],
Cell[9356, 214, 560, 16, 75, "Input",ExpressionUUID->"b23d5bc7-e75c-47d2-8489-623ff98a3cf4"],
Cell[9919, 232, 362, 7, 82, "Input",ExpressionUUID->"e7d89baa-ce43-4644-a36c-06026a2617b0"],
Cell[CellGroupData[{
Cell[10306, 243, 383, 7, 57, "Input",ExpressionUUID->"257834e0-18aa-4d9a-863c-9dfdf7e5932c"],
Cell[10692, 252, 609, 18, 105, "Output",ExpressionUUID->"6e9520c3-f4d6-4797-94d4-4fcdb31c3500"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11338, 275, 771, 17, 87, "Input",ExpressionUUID->"130fc0c4-1101-4b0d-93ba-223b6b8361cd"],
Cell[12112, 294, 1911, 49, 95, "Output",ExpressionUUID->"4b5f1dac-77c0-40e8-a5ca-848beae444d3"]
}, Open  ]],
Cell[14038, 346, 1344, 35, 94, "Input",ExpressionUUID->"9e7d3fba-582c-434d-b4e0-1ae47449c25d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15431, 387, 276, 5, 104, "Subtitle",ExpressionUUID->"4bb24f25-d036-4203-ad4d-e2f84cacda46"],
Cell[CellGroupData[{
Cell[15732, 396, 708, 16, 92, "Input",ExpressionUUID->"4baf4afc-f2aa-453b-9508-d19866664051"],
Cell[16443, 414, 1669, 31, 86, "Output",ExpressionUUID->"3c6b4e7b-83c1-4d86-8b85-e72251db3dd8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18161, 451, 307, 5, 104, "Subtitle",ExpressionUUID->"596ef82d-2c0b-401f-97c4-25bc5f00ebe8"],
Cell[CellGroupData[{
Cell[18493, 460, 1076, 27, 92, "Input",ExpressionUUID->"cd4d1686-fbab-4af8-878d-c66082ed5cc6"],
Cell[19572, 489, 920, 26, 94, "Output",ExpressionUUID->"ae20862f-2d7f-4aa4-a089-8fe34151b53c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20541, 521, 328, 5, 104, "Subtitle",ExpressionUUID->"f7a7b6b3-76d6-40d1-ac9b-6488d122e502"],
Cell[CellGroupData[{
Cell[20894, 530, 934, 21, 92, "Input",ExpressionUUID->"d813d96b-cb40-42aa-9ae2-fbd3fa8f6189"],
Cell[21831, 553, 1092, 30, 99, "Output",ExpressionUUID->"74127a30-6869-4b0d-892a-4fd43569bac7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22972, 589, 1530, 41, 314, "Input",ExpressionUUID->"e6363ee8-e70f-40aa-982d-b748448b5b6c"],
Cell[24505, 632, 1232, 34, 98, "Output",ExpressionUUID->"2ad4e453-7f83-40fb-8c13-cd5e4cd0550f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25774, 671, 495, 11, 57, "Input",ExpressionUUID->"f028afba-56d0-4d12-afca-21444dd54236"],
Cell[26272, 684, 915, 25, 90, "Output",ExpressionUUID->"27230fce-8a70-4b3a-a8b1-59f1ca9f4cf1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27224, 714, 447, 11, 57, "Input",ExpressionUUID->"9172b4f0-2f98-4d0c-9a31-0c97a28e21c3"],
Cell[27674, 727, 1165, 32, 95, "Output",ExpressionUUID->"260196df-75ac-49c0-be24-95bb8ea3a4d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28876, 764, 406, 10, 97, "Input",ExpressionUUID->"57dfd1d2-5ebd-4221-ae84-11b23e7169a8"],
Cell[29285, 776, 1209, 33, 95, "Output",ExpressionUUID->"e44206d1-83c7-477b-8677-dfa1b12a3a53"]
}, Open  ]],
Cell[30509, 812, 130, 3, 57, "Input",ExpressionUUID->"e28ebcea-5564-45a0-8d52-04e41250107b"]
}
]
*)



==> KerrNewmanBondiGaugeComponentsExpansions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     97417,       2430]
NotebookOptionsPosition[     88633,       2265]
NotebookOutlinePosition[     89176,       2285]
CellTagsIndexPosition[     89133,       2282]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.833668677644759*^9, 3.833668678250332*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"21d3e1d3-1af6-45d6-832b-fce14ca81649"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "In", " ", "this", " ", "file", " ", "we", " ", "first", " ", "compute", 
   " ", "the", " ", "asymptotic", " ", "metric", " ", "in", " ", "the", " ", 
   "generalised", " ", "Bondi", " ", 
   RowBox[{"coordinates", ".", "Then"}], " ", "we", " ", "change", " ", "the",
    " ", "radial", " ", "coordinate", " ", "to", " ", "the", " ", "areal", 
   " ", "radial", " ", 
   RowBox[{"coordinate", ".", "We"}], " ", "read", " ", "off", " ", "all", 
   " ", "the", " ", "asymptotic", " ", 
   RowBox[{"quantities", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835169138636248*^9, 3.835169145736793*^9}, {
  3.8352299474245453`*^9, 3.8352299510963717`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d6592caf-3267-400c-8539-ac9b472e2775"],

Cell[CellGroupData[{

Cell["Expansion", "Section",
 CellChangeTimes->{{3.833668528154791*^9, 3.833668539103949*^9}, {
  3.833676953342969*^9, 3.8336769680888653`*^9}, {3.834096305433772*^9, 
  3.834096306719614*^9}, {3.9161580608827667`*^9, 
  3.916158061834214*^9}},ExpressionUUID->"da78d9cb-266f-45f6-8bd0-\
4632e944f9a5"],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.8347494473491898`*^9, 
  3.834749450009837*^9}},ExpressionUUID->"23947949-c2be-458a-8443-\
23002c5a9efd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rb", "=", "r"}], ";"}]], "Input",
 CellChangeTimes->{{3.834191067046341*^9, 3.834191068593137*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7d76b925-68b0-4ced-9750-c6ebc799aea5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cs", "=", 
  RowBox[{"1", "+", " ", 
   RowBox[{
    RowBox[{"Tanh", "[", 
     RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.833409589613529*^9, 3.833409631319509*^9}, {
  3.833409688353573*^9, 3.833409699829554*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d08b8353-35e0-443d-be31-fd5377ac9075"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.833409655796452*^9, 3.8334097049012413`*^9}, 
   3.833415936215169*^9, 3.8334165027292757`*^9, 3.833416632482771*^9, 
   3.83341702525353*^9, 3.833418110428893*^9, 3.833418549523673*^9, {
   3.833424690549326*^9, 3.833424713260117*^9}, 3.8334357262819853`*^9, 
   3.833435862007375*^9, {3.833436155243451*^9, 3.8334361707499866`*^9}, 
   3.8336686843888197`*^9, 3.833669808634755*^9, 3.833670532919917*^9, 
   3.833671171439165*^9, 3.833676083954048*^9, 3.8336770760430613`*^9, 
   3.8339478132683268`*^9, 3.833951804212708*^9, 3.8340450781811113`*^9, 
   3.834096315885559*^9, 3.834096598166415*^9, 3.83409689625991*^9, 
   3.834110398975659*^9, 3.8341111269052143`*^9, 3.834185754162404*^9, 
   3.834191021044181*^9, 3.834191065588892*^9, 3.8341916413069773`*^9, 
   3.834193683810349*^9, 3.8341948916241007`*^9, 3.834195253759549*^9, 
   3.8341960426777287`*^9, 3.834215645076026*^9, 3.83421674391084*^9, 
   3.834217498633841*^9, 3.834218969584708*^9, 3.834219048690909*^9, 
   3.834236166473175*^9, 3.834287216435886*^9, 3.834287569507587*^9, 
   3.83428842108368*^9, 3.834454303379587*^9, 3.834551727250849*^9, 
   3.834577458775585*^9, 3.834733860185433*^9, 3.8347495976585627`*^9, 
   3.834751333933895*^9, 3.834792164496698*^9, 3.8347943369441023`*^9, 
   3.834802380442437*^9, 3.834808091508527*^9, 3.834814385408917*^9, 
   3.835168710819284*^9, 3.835241494349069*^9, 3.83524299445133*^9, 
   3.835243350335095*^9, 3.9158998990005813`*^9, 3.915901528423463*^9, 
   3.915901912994555*^9, 3.915901991456608*^9, 3.9159063434820967`*^9, 
   3.9160736099305096`*^9, 3.916158074659246*^9, 3.9161617811417513`*^9, 
   3.929395493373969*^9, 3.9293962663295813`*^9, 3.9293984601624117`*^9, 
   3.929398544836381*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"aae30afe-b04d-449a-a457-34f1f052422a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ds", "=", 
  RowBox[{
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "+", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.833409634210272*^9, 3.833409651206772*^9}, 
   3.833409701460713*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"0238455e-a415-4066-b332-5d41712e66a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sin", "[", "\[Theta]", "]"}], "+", 
  RowBox[{"Tanh", "[", 
   RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.8334095985522127`*^9, {3.8334096296174088`*^9, 3.833409705488648*^9}, 
   3.8334159391329317`*^9, 3.833416503471466*^9, 3.833416632491992*^9, 
   3.8334170261098003`*^9, 3.833418110436778*^9, 3.833418550729844*^9, {
   3.8334246905569363`*^9, 3.8334247142326117`*^9}, 3.833435728202751*^9, 
   3.833435863454508*^9, {3.8334361553443747`*^9, 3.833436170801515*^9}, 
   3.833668685418056*^9, 3.8336698086933107`*^9, 3.833670532927668*^9, 
   3.833671172456587*^9, 3.833676084013027*^9, 3.8336770769851227`*^9, 
   3.833947814637912*^9, 3.8339518043821583`*^9, 3.834045079338406*^9, 
   3.834096316509677*^9, 3.834096598875059*^9, 3.8340968975761766`*^9, 
   3.8341104002573843`*^9, 3.834111127988296*^9, 3.834185755330797*^9, 
   3.83419102309065*^9, 3.834191065718474*^9, 3.834191641548037*^9, 
   3.834193684026374*^9, 3.834194891814075*^9, 3.8341952537680483`*^9, 
   3.8341960437361526`*^9, 3.834215645194153*^9, 3.834216743992429*^9, 
   3.8342174986755657`*^9, 3.834218969662431*^9, 3.834219049875772*^9, 
   3.834236167545835*^9, 3.8342872164453487`*^9, 3.834287569869735*^9, 
   3.834288421092018*^9, 3.834454303389575*^9, 3.834551728525032*^9, 
   3.834577459963367*^9, 3.834733860585072*^9, 3.8347495976651497`*^9, 
   3.834751333940984*^9, 3.834792164503385*^9, 3.834794336950555*^9, 
   3.834802380454625*^9, 3.834808091516711*^9, 3.834814385495411*^9, 
   3.8351687108590612`*^9, 3.835241494358666*^9, 3.835242994461163*^9, 
   3.8352433503434963`*^9, 3.9158999016231704`*^9, 3.915901534161297*^9, 
   3.9159019947048335`*^9, 3.9159063467213306`*^9, 3.916073612205228*^9, 
   3.916158077158851*^9, 3.916161783779316*^9, {3.929395499148819*^9, 
   3.929395500014347*^9}, 3.9293962681056337`*^9, 3.9293984664400043`*^9, 
   3.929398546716351*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"35cbaa7e-6e10-41ae-b701-fa2a0a61227d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]b", "=", 
   RowBox[{"ArcSin", "[", 
    FractionBox["Ds", "Cs"], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833409571783617*^9, 3.833409607192355*^9}, 
   3.8336711689477873`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"12f2dbd0-7a8c-4c6c-8256-3c541848b176"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]b", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{"rb", "^", "2"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "2"}], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]b", "]"}], "2"]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.731990838791231*^9, 3.731990891106662*^9}, {
   3.731991010808957*^9, 3.731991020918845*^9}, {3.7319911244567137`*^9, 
   3.7319911378561897`*^9}, {3.732757435492877*^9, 3.732757440962296*^9}, {
   3.833262288651106*^9, 3.833262301180355*^9}, {3.833415432388592*^9, 
   3.8334154477515287`*^9}, 3.833415557029611*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"50f0854a-a746-420f-9368-2afcbcec798a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]b", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["rb", "2"], "+", 
      SuperscriptBox["a", "2"]}], ")"}], "-", 
    RowBox[{"2", " ", "M", " ", "rb"}], " ", "+", " ", 
    SuperscriptBox["Q", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.73199092431793*^9, 3.731990977823176*^9}, {
   3.731991025447322*^9, 3.731991046900342*^9}, {3.732756562970941*^9, 
   3.732756629181039*^9}, 3.8332615042251673`*^9, {3.833262180053686*^9, 
   3.8332621978754*^9}, {3.833415509671995*^9, 3.833415520706748*^9}, {
   3.915899924214054*^9, 3.9158999474765406`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"66579d0e-990e-4483-bb0a-43bcaaae2e7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["a", "2"]}], ")"}], "2"], "-", " ", 
     RowBox[{"\[CapitalDelta]b", " ", 
      SuperscriptBox["a", "2"]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.91589747543421*^9, 3.9158974778249216`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"97453c8f-a453-4dfc-aa90-7478b4c77247"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalSigma]", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["a", "2"]}], ")"}], "2"], "-", " ", 
     RowBox[{
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]b", "]"}], "2"], 
      "\[CapitalDelta]b"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.915897481422901*^9, 3.9158974877774253`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"b23d5bc7-e75c-47d2-8489-623ff98a3cf4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]p", "=", 
   FractionBox["a", "B"]}], ";"}]], "Input",
 CellChangeTimes->{{3.833415997385898*^9, 3.83341600540347*^9}, {
   3.833416036159614*^9, 3.833416044658745*^9}, {3.833668626475986*^9, 
   3.833668631057729*^9}, 3.915897493112482*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"e7d89baa-ce43-4644-a36c-06026a2617b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"\[Alpha]p", ",", " ", 
   RowBox[{"{", " ", 
    RowBox[{"r", ">", " ", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.834218979585705*^9, 3.8342190082267637`*^9}, {
   3.834219972084814*^9, 3.8342199731587143`*^9}, 3.9158975395958586`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"257834e0-18aa-4d9a-863c-9dfdf7e5932c"],

Cell[BoxData[
 FractionBox["a", 
  SqrtBox[
   RowBox[{
    SuperscriptBox["r", "4"], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "M"}], "+", "r"}], ")"}]}]}], 
      ")"}]}]}]]]], "Output",
 CellChangeTimes->{3.916073639969976*^9, 3.916158101066842*^9, 
  3.9161618072971845`*^9, 3.929395519142027*^9, 3.9293962852981195`*^9, 
  3.9293984828760233`*^9, 3.929398563145666*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"4bfe7df5-bdaf-4c66-ba3e-fffbc27e66f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Integral]", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"\[Alpha]p", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Infinity]", ",", "6"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", " ", 
      RowBox[{"r", ">", " ", "0"}], "}"}]}], "]"}], 
   RowBox[{"\[DifferentialD]", "r"}]}]}]], "Input",
 CellChangeTimes->{{3.834219985998353*^9, 3.834219995455904*^9}, {
  3.8342872430504417`*^9, 3.834287287451058*^9}, {3.834551919577772*^9, 
  3.834551934427734*^9}, {3.834577474325893*^9, 3.834577479249167*^9}, {
  3.9158975597417727`*^9, 3.9158975603234215`*^9}, {3.915901565913597*^9, 
  3.915901566182473*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"130fc0c4-1101-4b0d-93ba-223b6b8361cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["a", "r"]}], "+", 
   FractionBox[
    SuperscriptBox["a", "3"], 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "3"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "3"], " ", "M"}], 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["a", "5"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["Q", "2"]}]}], 
    RowBox[{"40", " ", 
     SuperscriptBox["r", "5"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "6"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 1, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {-$CellContext`a, 0, Rational[1, 6] $CellContext`a^3, 
    Rational[1, 4] $CellContext`a^3 $CellContext`M, 
    Rational[1, 40] ((-3) $CellContext`a^5 - 
     4 $CellContext`a^3 $CellContext`Q^2)}, 1, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.834454360539592*^9, 3.834454692197525*^9, 3.834551748680319*^9, {
   3.83455192727103*^9, 3.834551935183813*^9}, {3.83457746731565*^9, 
   3.834577479865443*^9}, 3.834733865759761*^9, 3.8347495984606657`*^9, 
   3.8347513346147127`*^9, 3.834792165245248*^9, 3.834794337708568*^9, 
   3.834802385890036*^9, 3.834808094637933*^9, 3.83481438902092*^9, 
   3.8351687117458553`*^9, 3.835241500929811*^9, 3.8352429951521378`*^9, 
   3.835243351154572*^9, 3.9158999651759706`*^9, 3.915900101440405*^9, 
   3.915901571816354*^9, 3.915902017021676*^9, 3.91590637643013*^9, 
   3.916073646156542*^9, 3.9161581142885976`*^9, 3.9161618106113715`*^9, 
   3.9293955233584695`*^9, 3.9293962883235054`*^9, 3.9293984859243617`*^9, 
   3.9293985665448184`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"1e5e4222-cf64-43de-805c-34b31df9b8b1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]", "[", "r_", "]"}], ":=", " ", 
  InterpretationBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["a", "r"]}], "+", 
    FractionBox[
     SuperscriptBox["a", "3"], 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a", "3"], " ", "M"}], 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "4"]}]], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "r"], "]"}], "5"],
     SeriesData[$CellContext`r, 
      DirectedInfinity[1], {}, 1, 5, 1],
     Editable->False]}],
   SeriesData[$CellContext`r, 
    DirectedInfinity[
    1], {-$CellContext`a, 0, 
     Rational[1, 6] $CellContext`a^3, (
      Rational[1, 4] $CellContext`a^3) $CellContext`M}, 1, 5, 1],
   Editable->False]}]], "Input",
 CellChangeTimes->{{3.834219985998353*^9, 3.834219995455904*^9}, {
  3.8342872430504417`*^9, 3.834287287451058*^9}, {3.834551919577772*^9, 
  3.834551934427734*^9}, {3.834577474325893*^9, 3.834577479249167*^9}, {
  3.9158975597417727`*^9, 3.9158975603234215`*^9}, {3.9159001199363623`*^9, 
  3.915900176559716*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"9e7d3fba-582c-434d-b4e0-1ae47449c25d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["guu", "Subtitle",
 CellChangeTimes->{{3.83516886400429*^9, 3.8351688714634857`*^9}, {
  3.916165060729193*^9, 3.9161650609040976`*^9}, {3.9162670728098793`*^9, 
  3.916267072960801*^9}},ExpressionUUID->"5f6c43ca-b175-43fe-b167-\
37686fbcf33c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"guu", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["\[Rho]b", "2"]]}], 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]b", "-", 
          RowBox[{
           FractionBox[
            SuperscriptBox["Ds", "2"], 
            SuperscriptBox["Cs", "2"]], 
           SuperscriptBox["a", "2"]}]}], ")"}]}], ")"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}]}], 
  "\n"}]], "Input",
 CellChangeTimes->{{3.835168839343217*^9, 3.835168839345972*^9}, {
   3.9158965511615744`*^9, 3.9158965564618216`*^9}, 3.9159002088132343`*^9, {
   3.9161650575229416`*^9, 3.916165057858759*^9}, {3.916267072966798*^9, 
   3.9162670729687967`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"8600eb9b-19e6-487c-b95f-f6ecd440b992"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   FractionBox[
    RowBox[{"2", " ", "M"}], "r"], "-", 
   FractionBox[
    SuperscriptBox["Q", "2"], 
    SuperscriptBox["r", "2"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "3"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {-1, 2 $CellContext`M, -$CellContext`Q^2}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.835168885142288*^9, 3.8351689000303802`*^9}, 
   3.835241504629305*^9, 3.835242995560237*^9, 3.835243351917212*^9, 
   3.9159002115707407`*^9, 3.915901586945956*^9, 3.915902029638748*^9, 
   3.915906383619211*^9, 3.91616181813416*^9, 3.92939552987824*^9, 
   3.9293962943508563`*^9, 3.9293984930633774`*^9, 3.929398572888193*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"be87eb9d-3612-4e68-9765-57a7a8b9480a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["gur", "Subtitle",
 CellChangeTimes->{{3.8336689387724953`*^9, 3.83366893948201*^9}, {
   3.9161579830572577`*^9, 3.9161579842235875`*^9}, 3.916165066332169*^9, 
   3.9162670729767933`*^9},ExpressionUUID->"56860bd9-17da-4b38-beff-\
5f069fb2f57f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gur", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "B"]}], 
       SuperscriptBox["\[Rho]b", "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", ">", " ", "0"}], ",", " ", 
        RowBox[{"a", ">", " ", "0"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", "\[Infinity]", ",", " ", "3"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.833668941368511*^9, 3.83366900590203*^9}, {
   3.8336712051034184`*^9, 3.833671205485331*^9}, 3.834191247749354*^9, {
   3.9158967829100904`*^9, 3.915896788303209*^9}, 3.915900258748144*^9, 
   3.9161650705858173`*^9, 3.9162670729897857`*^9, {3.929396087828226*^9, 
   3.929396087973152*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"82b7e400-e624-48be-98d7-445f15e417ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "1"}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"M", "-", 
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
       RowBox[{"2", " ", "a", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}]}], ")"}]}], 
    SuperscriptBox["r", "3"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "4"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {-1, 0, Rational[-1, 2] $CellContext`a^2 
    Cos[2 $CellContext`\[Theta]], $CellContext`a^2 ($CellContext`M - 
     2 $CellContext`a Sin[$CellContext`\[Theta]] + 
     2 $CellContext`a Sin[$CellContext`\[Theta]]^3)}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.833668955327078*^9, 3.8336690063871593`*^9}, 
   3.8336698236849527`*^9, 3.8336705394377947`*^9, {3.833671198295575*^9, 
   3.8336712061447887`*^9}, 3.833676113576425*^9, 3.8339518237095547`*^9, 
   3.834096362791986*^9, 3.834096646853792*^9, 3.834096905552746*^9, 
   3.834110407335148*^9, 3.834111135640815*^9, 3.8341857761961803`*^9, 
   3.834191249606353*^9, 3.834191649307233*^9, 3.834193706603836*^9, 
   3.834194967309368*^9, 3.834195259514264*^9, 3.834196065061597*^9, 
   3.8342156836504803`*^9, 3.83421678930859*^9, 3.834217507608512*^9, 
   3.834236187570076*^9, 3.834287610967064*^9, 3.8342884323888283`*^9, 
   3.8345775191238613`*^9, 3.8347338687601957`*^9, 3.834749601337742*^9, 
   3.834751336532325*^9, 3.834792167253401*^9, 3.834794339817514*^9, 
   3.834802390255183*^9, 3.834808096345303*^9, 3.834814391173758*^9, 
   3.835168901213304*^9, 3.8352415056932917`*^9, 3.8352429972433367`*^9, 
   3.835243353664535*^9, 3.9159002302695956`*^9, 3.915900260992894*^9, 
   3.915901591276517*^9, 3.915902032591173*^9, 3.9159063891751814`*^9, 
   3.916158004085779*^9, 3.916158130732624*^9, 3.9161618228925157`*^9, 
   3.929395534254855*^9, 3.929396089529339*^9, 3.929396297287342*^9, 
   3.9293985759351845`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"577558f2-adf2-4374-a7be-d97b5abafabd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["gu\[Phi]", "Subtitle",
 CellChangeTimes->{{3.8336689387724953`*^9, 3.83366893948201*^9}, {
   3.8336692441241293`*^9, 3.833669245022993*^9}, 3.9161650796168933`*^9, 
   3.9162670729977818`*^9},ExpressionUUID->"e9f1b47c-0dba-46cd-92a7-\
b9e8ea5ad833"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gu\[Phi]", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{" ", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a", "2"], "+", 
                SuperscriptBox["rb", "2"]}], ")"}], "-", " ", 
              "\[CapitalDelta]b"}], ")"}], " "}]}], 
          RowBox[{
           SuperscriptBox["\[Rho]b", "2"], " "}]]}], 
        FractionBox[
         SuperscriptBox["Ds", "2"], 
         SuperscriptBox["Cs", "2"]]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", ">", " ", "0"}], ",", " ", 
        RowBox[{"a", ">", " ", "0"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", "\[Infinity]", ",", " ", "2"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.833669254778713*^9, 3.8336692731169043`*^9}, {
   3.833671222185116*^9, 3.833671222626995*^9}, 3.8340964315197763`*^9, 
   3.834191306408991*^9, {3.9158968065743966`*^9, 3.9158968182241817`*^9}, {
   3.91589699473217*^9, 3.915896995448786*^9}, 3.9159002673084655`*^9, 
   3.9161650831379733`*^9, 3.916267073011803*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"398a3118-82c4-442b-b924-95888f7b1c46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"a", " ", "M", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], "r"]}], "+", 
   
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "a", " ", "M"}], "+", 
       RowBox[{"2", " ", "a", " ", "M", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
    SuperscriptBox["r", "2"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "3"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {(-2) $CellContext`a $CellContext`M 
    Sin[$CellContext`\[Theta]]^2, $CellContext`a 
    Sin[$CellContext`\[Theta]] (2 $CellContext`a $CellContext`M + 
     2 $CellContext`a $CellContext`M 
      Cos[2 $CellContext`\[Theta]] + $CellContext`Q^2 
      Sin[$CellContext`\[Theta]])}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.8336692841045647`*^9, 3.833669829273759*^9, 3.833670541565548*^9, 
   3.833671223075589*^9, 3.8336761416901197`*^9, 3.833951842995817*^9, 
   3.8340964328399982`*^9, 3.834096669374905*^9, 3.834096908450317*^9, 
   3.834110409510311*^9, 3.8341111382882013`*^9, 3.834185778708961*^9, 
   3.834191307412416*^9, 3.83419165451328*^9, 3.83419371912359*^9, 
   3.8341949819946213`*^9, 3.834195264873454*^9, 3.8341960718440247`*^9, 
   3.8342156909455214`*^9, 3.834216804767571*^9, 3.8342175229666233`*^9, 
   3.83428811429533*^9, 3.834288437819976*^9, 3.834577599975823*^9, 
   3.834733869312317*^9, 3.834749601608066*^9, 3.834751336798953*^9, 
   3.8347921675051107`*^9, 3.8347943400970373`*^9, 3.834802391022435*^9, 
   3.83480809679422*^9, 3.834814391658168*^9, 3.835168901450972*^9, 
   3.8352415060542297`*^9, 3.83524299751024*^9, 3.83524335394285*^9, {
   3.91590024245199*^9, 3.9159002721878176`*^9}, 3.915901595435214*^9, 
   3.915902036300111*^9, 3.9159063944613028`*^9, 3.9161618273940144`*^9, 
   3.9293955384025993`*^9, 3.92939569607445*^9, 3.929396303744711*^9, 
   3.9293985792363157`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"5bf79b52-3d76-47a2-b103-5d9037b698a7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["gu\[Theta]", "Subtitle",
 CellChangeTimes->{{3.8336689387724953`*^9, 3.83366893948201*^9}, {
   3.833669239537134*^9, 3.833669240386961*^9}, 3.9161650900851874`*^9, 
   3.916267073018771*^9},ExpressionUUID->"1699d912-c0ee-48e1-b2ab-\
96c10d93847a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gu\[Theta]", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"a", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Sech", "[", 
            RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]b", "-", 
            RowBox[{
             SuperscriptBox["a", "2"], "  ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]b", "]"}], "2"]}]}], ")"}]}]}], 
        RowBox[{
         SuperscriptBox["Cs", "2"], " ", 
         SuperscriptBox["\[Rho]b", "2"], " "}]]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "\[Infinity]", ",", " ", "2"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.833669092115128*^9, 3.8336691350720882`*^9}, 
   3.833669182455358*^9, {3.83367121461294*^9, 3.833671214927389*^9}, 
   3.8340450667928953`*^9, {3.834096395728735*^9, 3.834096402183935*^9}, 
   3.8341912750816727`*^9, 3.8342876806656103`*^9, {3.834288369346301*^9, 
   3.834288394278244*^9}, 3.834577622314351*^9, 3.834577678665617*^9, {
   3.915897023876422*^9, 3.9158970412709827`*^9}, 3.915900286588035*^9, 
   3.916165094925546*^9, 3.9162670730328026`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"d9893304-69df-4a84-8792-5c4e3b31f796"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"a", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "a", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"M", "-", 
       RowBox[{"a", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], "r"], "+", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{"8", " ", "a", " ", "M", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "3"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {-$CellContext`a Cos[$CellContext`\[Theta]], 2 $CellContext`a 
    Cos[$CellContext`\[Theta]] ($CellContext`M - $CellContext`a 
     Sin[$CellContext`\[Theta]]), Rational[1, 2] $CellContext`a 
    Cos[$CellContext`\[Theta]] (-$CellContext`a^2 - 2 $CellContext`Q^2 + 
     3 $CellContext`a^2 Cos[2 $CellContext`\[Theta]] + 
     8 $CellContext`a $CellContext`M Sin[$CellContext`\[Theta]])}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.8336691119886513`*^9, 3.8336691360518417`*^9}, 
   3.8336691844198923`*^9, 3.833669826042713*^9, 3.833670540931603*^9, 
   3.83367121540236*^9, 3.833676125328014*^9, 3.833951832653851*^9, 
   3.8340964040507593`*^9, 3.834096665463105*^9, 3.834096907429014*^9, 
   3.8341104088605824`*^9, 3.8341111374854803`*^9, 3.834185777981666*^9, 
   3.8341912803554173`*^9, 3.8341916535929947`*^9, 3.834193712990493*^9, 
   3.834194973935712*^9, 3.834195263879822*^9, 3.834196067358775*^9, 
   3.834215688400548*^9, 3.834216803067486*^9, 3.8342175155306892`*^9, 
   3.834287697953529*^9, 3.834288395605867*^9, 3.834288435948386*^9, {
   3.834577672053466*^9, 3.834577680801412*^9}, 3.834733873854433*^9, 
   3.8347496067728777`*^9, 3.834751340250052*^9, 3.834792170967971*^9, 
   3.83479434399365*^9, 3.8348023947313538`*^9, 3.834808100381727*^9, 
   3.834814395149313*^9, 3.835168905144196*^9, 3.8352415093058558`*^9, 
   3.8352430010079*^9, 3.8352433576676683`*^9, 3.9159002989863033`*^9, 
   3.915901609044669*^9, 3.9159020481176577`*^9, 3.9159064073153257`*^9, 
   3.9161618407666245`*^9, 3.92939555100321*^9, 3.929395704687897*^9, 
   3.929396315490389*^9, 3.9293985917464952`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"36fb88bc-662d-4c66-a769-8ba326ecea4b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["g\[Phi]\[Phi]", "Subtitle",
 CellChangeTimes->{{3.8336689387724953`*^9, 3.83366893948201*^9}, {
  3.8336692441241293`*^9, 3.833669245022993*^9}, {3.8336693255977793`*^9, 
  3.833669329507824*^9}, {3.833669461671094*^9, 
  3.8336694641326323`*^9}},ExpressionUUID->"cafa0c8c-e2aa-4d93-8b7e-\
00d9b7d57f20"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g\[Phi]\[Phi]", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         SuperscriptBox["Ds", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], "2"], "  ", 
            SuperscriptBox["Cs", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "\[CapitalDelta]b", " ", 
            SuperscriptBox["Ds", "2"]}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["Cs", "4"], 
         SuperscriptBox["\[Rho]b", "2"], " "}]], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", ">", " ", "0"}], ",", " ", 
        RowBox[{"a", ">", " ", "0"}]}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", " ", "\[Infinity]", ",", " ", "2"}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.833669475150959*^9, 3.833669496363041*^9}, {
   3.83367123872097*^9, 3.833671238953947*^9}, {3.834096463046258*^9, 
   3.834096468411813*^9}, 3.8341913583259087`*^9, {3.9158970863895645`*^9, 
   3.915897094607147*^9}, 3.915900373597783*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"6f573969-e314-4bd3-b969-7f7a517b259a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
    SuperscriptBox["r", "2"]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"a", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], " ", "r"}], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"3", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"a", "-", 
       RowBox[{"5", " ", "a", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
       RowBox[{"2", " ", "M", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}], "+", 
       RowBox[{"4", " ", "a", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}]}], "r"], "+", 
   
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "M"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
       RowBox[{"17", " ", "a", " ", "M", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"]}], "+", 
          SuperscriptBox["Q", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "3"]}], "+", 
       RowBox[{"16", " ", "a", " ", "M", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "5"]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "3"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   Sin[$CellContext`\[Theta]]^2, (-2) $CellContext`a 
    Cos[$CellContext`\[Theta]]^2 Sin[$CellContext`\[Theta]], 
    Rational[1, 8] $CellContext`a^2 (5 + 
     3 Cos[4 $CellContext`\[Theta]]), $CellContext`a^2 
    Sin[$CellContext`\[Theta]] ($CellContext`a - 5 $CellContext`a 
     Sin[$CellContext`\[Theta]]^2 + 
     2 $CellContext`M Sin[$CellContext`\[Theta]]^3 + 
     4 $CellContext`a Sin[$CellContext`\[Theta]]^4), 
    Rational[1, 2] $CellContext`a^2 
    Sin[$CellContext`\[Theta]] ($CellContext`a $CellContext`M + 
     6 $CellContext`a^2 Sin[$CellContext`\[Theta]] - 
     17 $CellContext`a $CellContext`M Sin[$CellContext`\[Theta]]^2 - 
     2 (8 $CellContext`a^2 + $CellContext`Q^2) Sin[$CellContext`\[Theta]]^3 + 
     16 $CellContext`a $CellContext`M Sin[$CellContext`\[Theta]]^4 + 
     10 $CellContext`a^2 Sin[$CellContext`\[Theta]]^5)}, -2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.833669497467746*^9, 3.8336698340833073`*^9, 3.833670546145317*^9, 
   3.833671239463299*^9, 3.833676188479409*^9, 3.833951862467304*^9, {
   3.83409646515786*^9, 3.8340964697841463`*^9}, 3.8340966848903093`*^9, 
   3.834096913658023*^9, 3.834110420033119*^9, 3.834111143155843*^9, 
   3.834185783835803*^9, 3.8341913590735292`*^9, 3.8341916626728697`*^9, 
   3.834193732611312*^9, 3.834195003111148*^9, 3.834195278851017*^9, 
   3.83419608107178*^9, 3.834215709755474*^9, 3.834216817337381*^9, 
   3.834217532755891*^9, 3.834288272523213*^9, 3.8342884435596867`*^9, 
   3.834577718242269*^9, 3.834733875547153*^9, 3.834749607038083*^9, 
   3.834751340548873*^9, 3.834792171323481*^9, 3.834794344307928*^9, 
   3.834802395005403*^9, 3.834808100680397*^9, 3.834814395428027*^9, 
   3.835168905434535*^9, 3.8352415095675592`*^9, 3.8352430013711452`*^9, 
   3.835243357937421*^9, {3.915900362124981*^9, 3.915900375237893*^9}, 
   3.915901609281538*^9, {3.9159020484094973`*^9, 3.915902055053869*^9}, 
   3.9159064106214924`*^9, 3.9161618410084953`*^9, 3.929395700587137*^9, 
   3.9293963181839333`*^9, 3.9293986059735303`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"2be73bbe-91bd-4d22-8a41-5da37585c79d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["g\[Theta]\[Phi]", "Subtitle",
 CellChangeTimes->{{3.8336689387724953`*^9, 3.83366893948201*^9}, {
   3.8336692441241293`*^9, 3.833669245022993*^9}, {3.8336693255977793`*^9, 
   3.833669329507824*^9}, {3.833669461671094*^9, 3.8336694641326323`*^9}, 
   3.8336696207125*^9},ExpressionUUID->"11d6d8f0-3c6b-488f-b7e4-a91ec4b37225"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g\[Theta]\[Phi]", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["Ds", "2"], 
         RowBox[{
          SuperscriptBox["Cs", "4"], " ", 
          SuperscriptBox["\[Rho]b", "2"], " "}]]}], 
       RowBox[{"(", " ", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["rb", "2"]}], ")"}], " ", "-", 
           "\[CapitalDelta]b"}], ")"}], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", 
           RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"]}], ")"}]}], " ", 
      ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "\[Infinity]", ",", " ", "3"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8336695840911703`*^9, 3.8336696172661467`*^9}, {
   3.833671246991582*^9, 3.833671247511837*^9}, {3.834096491786191*^9, 
   3.834096491930657*^9}, 3.83419136900453*^9, {3.834288294698188*^9, 
   3.834288331261681*^9}, 3.834577742508017*^9, 3.8345777774767237`*^9, {
   3.9158971697903695`*^9, 3.915897190783023*^9}, 3.915900391708951*^9, 
   3.916158965803114*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"7a5edc58-9c8a-46a1-bf6d-433a44c6dedf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "M", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], "r"]}], "+", 
   
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "a", " ", "M", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
    SuperscriptBox["r", "2"]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
          RowBox[{"7", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", " ", "\[Theta]"}], "]"}]}], "-", 
          RowBox[{"11", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"5", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "4"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {(-2) $CellContext`a^2 $CellContext`M Cos[$CellContext`\[Theta]] 
    Sin[$CellContext`\[Theta]]^2, $CellContext`a^2 Cos[$CellContext`\[Theta]] 
    Sin[$CellContext`\[Theta]] (
     4 $CellContext`a $CellContext`M 
      Cos[2 $CellContext`\[Theta]] + $CellContext`Q^2 
      Sin[$CellContext`\[Theta]]), 
    Rational[1, 
      8] $CellContext`a^3 ($CellContext`a $CellContext`M (
       2 Cos[$CellContext`\[Theta]] - 7 Cos[3 $CellContext`\[Theta]] - 11 
       Cos[5 $CellContext`\[Theta]]) - 4 $CellContext`Q^2 
     Sin[4 $CellContext`\[Theta]])}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.833669629671455*^9, 3.8336698375638514`*^9, 3.8336705486254873`*^9, 
   3.833671247947545*^9, 3.8336762054856787`*^9, 3.8339518718895063`*^9, 
   3.83409649401161*^9, 3.834096695457906*^9, 3.8340969162771072`*^9, 
   3.8341104231527576`*^9, 3.834111146189314*^9, 3.83418578712191*^9, 
   3.834191381345901*^9, 3.834191691151704*^9, 3.8341937483969307`*^9, 
   3.8341950219450073`*^9, 3.8341952936841793`*^9, 3.834196085296568*^9, 
   3.8342157185475407`*^9, 3.834216824888682*^9, 3.83421754126961*^9, {
   3.834288303619774*^9, 3.834288335806856*^9}, 3.8342884500145397`*^9, {
   3.834577775809617*^9, 3.834577779605775*^9}, 3.834733878994649*^9, 
   3.834749609371214*^9, 3.834751342760326*^9, 3.834792173610898*^9, 
   3.8347943464225388`*^9, 3.834802397353257*^9, 3.8348081027730713`*^9, 
   3.8348143974990053`*^9, 3.835168907904484*^9, 3.835241511508526*^9, 
   3.835243003544457*^9, 3.835243359971676*^9, 3.9159003935818896`*^9, 
   3.9159016095943985`*^9, 3.915902059443473*^9, 3.9159064175927205`*^9, 
   3.916158969262234*^9, 3.9161618475218487`*^9, 3.9293957096085687`*^9, 
   3.9293963233736563`*^9, 3.929398610080227*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"6b36b8a6-7179-4482-8afc-a2a75a419ba1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["g\[Theta]\[Theta]", "Subtitle",
 CellChangeTimes->{{3.8336689387724953`*^9, 3.83366893948201*^9}, {
  3.8336692441241293`*^9, 3.833669245022993*^9}, {3.8336693255977793`*^9, 
  3.833669329507824*^9}},ExpressionUUID->"ba7b362a-724c-46ec-8919-\
a4b1c75b4532"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g\[Theta]\[Theta]", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["Cs", "4"], "  ", 
         SuperscriptBox["\[Rho]b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cosh", "[", 
           RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Cs", "2"], "  ", 
          SuperscriptBox["\[Rho]b", "4"], 
          SuperscriptBox[
           RowBox[{"Cosh", "[", 
            RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "  ", 
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]b", "-", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             FractionBox[
              SuperscriptBox["Ds", "2"], 
              SuperscriptBox["Cs", "2"]]}]}], ")"}]}]}], ")"}]}], " ", ")"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", " ", "\[Infinity]", ",", " ", "2"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8336693379618483`*^9, 3.833669374990651*^9}, {
   3.833671229771955*^9, 3.8336712301892643`*^9}, {3.834096451550282*^9, 
   3.834096451665921*^9}, 3.8341913216274023`*^9, {3.834195236216152*^9, 
   3.8341952458399067`*^9}, {3.83428812954065*^9, 3.834288211057637*^9}, {
   3.83428825952809*^9, 3.83428826503543*^9}, {3.834577817081416*^9, 
   3.8345778263114243`*^9}, {3.915897633004527*^9, 3.915897653987017*^9}, 
   3.9159004034195433`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"f6fe82e9-7b23-45c5-9086-c054f173511d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox["r", "2"], "+", 
   RowBox[{"2", " ", "a", " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "r"}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"3", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"M", "+", 
       RowBox[{"M", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
       RowBox[{"a", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "r"], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["Q", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "Q"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "Q"}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{"4", " ", "a", " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "3"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   1, 2 $CellContext`a Sin[$CellContext`\[Theta]], 
    Rational[1, 2] $CellContext`a^2 (1 - 3 
     Cos[2 $CellContext`\[Theta]]), $CellContext`a^2 ($CellContext`M + \
$CellContext`M Cos[2 $CellContext`\[Theta]] - $CellContext`a 
     Sin[3 $CellContext`\[Theta]]), 
    Rational[1, 8] $CellContext`a^2 (-$CellContext`a^2 - 4 $CellContext`Q^2 + 
     4 ($CellContext`a - $CellContext`Q) ($CellContext`a + $CellContext`Q) 
      Cos[2 $CellContext`\[Theta]] + 
     5 $CellContext`a^2 Cos[4 $CellContext`\[Theta]] + 
     4 $CellContext`a $CellContext`M (3 Sin[$CellContext`\[Theta]] + 
       4 Sin[3 $CellContext`\[Theta]]))}, -2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.833669362132435*^9, 3.83366937537825*^9}, 
   3.8336698331989937`*^9, 3.833670545498517*^9, 3.8336712307308283`*^9, 
   3.8336761603048553`*^9, 3.833951854539349*^9, 3.8340964551446037`*^9, 
   3.834096675204172*^9, 3.8340969128920918`*^9, 3.834110417242388*^9, 
   3.834111142553371*^9, 3.834185782963882*^9, 3.834191336869569*^9, 
   3.834191661559401*^9, 3.834193729326748*^9, 3.834194993374148*^9, 
   3.834195239236452*^9, 3.834195274137929*^9, 3.834196077123377*^9, 
   3.834215699676585*^9, 3.8342168105467567`*^9, 3.83421752986157*^9, {
   3.834288162902367*^9, 3.834288201983573*^9}, {3.834288256074411*^9, 
   3.8342882655857573`*^9}, 3.834288441751741*^9, 3.834577829863999*^9, 
   3.834733881683997*^9, 3.834749612477623*^9, 3.8347513454614887`*^9, 
   3.834792176394022*^9, 3.834794349393462*^9, 3.834802400529175*^9, 
   3.834808105506476*^9, 3.8348144002225323`*^9, 3.835168911098431*^9, 
   3.835241514433213*^9, 3.8352430062770987`*^9, 3.835243362752325*^9, 
   3.9159004068916893`*^9, 3.9159016216467247`*^9, 3.9159020655641313`*^9, 
   3.9159064236883664`*^9, 3.916162499667351*^9, 3.9293957167176933`*^9, 
   3.9293963285161295`*^9, 3.9293986150811405`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"faa4030d-9415-48c4-8a5a-13c81e6b42f0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Change of radial variable: Bondi Gauge", "Section",
 CellChangeTimes->{{3.834749519500107*^9, 3.834749527123764*^9}, 
   3.9162670730507865`*^9, {3.929395721665881*^9, 
   3.9293957269409475`*^9}},ExpressionUUID->"f3665c57-21cc-4c3c-aea8-\
271024a3a406"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"det", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"g\[Theta]\[Theta]", " ", "g\[Phi]\[Phi]"}], " ", "-", 
    SuperscriptBox["g\[Theta]\[Phi]", "2"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.833670186331394*^9, 3.8336702204963903`*^9}, {
   3.833670506691762*^9, 3.8336705079695063`*^9}, {3.834191614071631*^9, 
   3.834191619169709*^9}, {3.834191714624775*^9, 3.834191719403665*^9}, {
   3.834217546540646*^9, 3.834217569880041*^9}, 3.9159014189871693`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"87de759c-de08-49b2-9a1c-efa12b973e7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
    SuperscriptBox["r", "4"]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"a", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}], " ", 
    SuperscriptBox["r", "3"]}], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"4", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
    SuperscriptBox["r", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "M", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], " ", "r"}], "+", 
   RowBox[{
    FractionBox["1", "32"], " ", 
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       SuperscriptBox["a", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["Q", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "13"}], " ", 
          SuperscriptBox["a", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["Q", "2"]}]}], ")"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "-", 
            RowBox[{"7", " ", 
             RowBox[{"Cos", "[", 
              RowBox[{"6", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"56", " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "-", 
            RowBox[{"Sin", "[", 
             RowBox[{"3", " ", "\[Theta]"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "1"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -4, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   Sin[$CellContext`\[Theta]]^2, (-2) $CellContext`a 
    Cos[2 $CellContext`\[Theta]] Sin[$CellContext`\[Theta]], 
    Rational[1, 4] $CellContext`a^2 (3 - 4 Cos[2 $CellContext`\[Theta]] + 
     5 Cos[4 $CellContext`\[Theta]]), Rational[1, 2] $CellContext`a^2 
    Sin[$CellContext`\[Theta]] ($CellContext`a (3 + 
       2 Cos[2 $CellContext`\[Theta]] + 5 Cos[4 $CellContext`\[Theta]]) + 
     4 $CellContext`M Sin[$CellContext`\[Theta]]), 
    Rational[1, 32] $CellContext`a^2 (6 $CellContext`a^2 - 
     16 $CellContext`Q^2 + ((-13) $CellContext`a^2 + 16 $CellContext`Q^2) 
      Cos[2 $CellContext`\[Theta]] + $CellContext`a (
       5 $CellContext`a (2 Cos[4 $CellContext`\[Theta]] - 7 
         Cos[6 $CellContext`\[Theta]]) + 
       56 $CellContext`M (Sin[$CellContext`\[Theta]] - Sin[
         3 $CellContext`\[Theta]])))}, -4, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9159007214598446`*^9, 3.915901424358247*^9, 
  3.915901628164118*^9, 3.915902071244067*^9, 3.9159064297090845`*^9, 
  3.9161625110511436`*^9, 3.929395730145585*^9, 3.92939633281781*^9, 
  3.9293986195277605`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"8a0879d6-1062-47dd-b028-abd68bdec4b8"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], " ", "a", " ", 
   FractionBox[
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "\[Theta]"}], "]"}], " "}], 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]]}]}]], "Input",
 CellChangeTimes->{{3.8336715054984694`*^9, 3.833671512205738*^9}, {
   3.834096742250991*^9, 3.8340967489433947`*^9}, 3.834191452586364*^9, {
   3.834734138889896*^9, 3.8347341421045094`*^9}, {3.929398622009823*^9, 
   3.9293986237758665`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"9e93a1b9-c516-4899-9299-cc81790b1ef9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["a", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.834191566558845*^9, 3.8341915692555*^9}, {
   3.8352415732995253`*^9, 3.8352415875349503`*^9}, 3.9159006558889136`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"3f126df7-16df-4821-a807-8613a34eb1de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r", "=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"nr", " ", "+", 
     RowBox[{"f", "[", "\[Theta]", "]"}], "+", " ", 
     FractionBox[
      RowBox[{"g", "[", "\[Theta]", "]"}], "nr"]}], ",", 
    RowBox[{"{", 
     RowBox[{"nr", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.8336702748705873`*^9, 3.833670365775104*^9}, 
   3.833670634619783*^9, 3.833670672491411*^9, 3.833670878813039*^9, {
   3.833671271989223*^9, 3.833671286265623*^9}, {3.833671336295475*^9, 
   3.833671343214748*^9}, {3.8339519052057743`*^9, 3.8339519054895067`*^9}, 
   3.8340967072854443`*^9, {3.834191486194965*^9, 3.8341915212943277`*^9}, {
   3.834191853428096*^9, 3.8341918950010853`*^9}, {3.834195067003043*^9, 
   3.834195068814247*^9}, {3.834195132575543*^9, 3.834195142913124*^9}, {
   3.834196097672002*^9, 3.834196123188736*^9}, {3.834288479718906*^9, 
   3.834288480873217*^9}, {3.834288556118587*^9, 3.834288556541636*^9}, {
   3.834577869561759*^9, 3.8345779214598627`*^9}, {3.83457795452326*^9, 
   3.8345779781076307`*^9}, 3.8352415690896*^9, 3.915900717266179*^9, {
   3.915900751423405*^9, 3.9159007576280284`*^9}, {3.9159008258746195`*^9, 
   3.915900842343607*^9}, 3.9159009206917725`*^9, {3.915901220685155*^9, 
   3.915901230244949*^9}, {3.9159026943921967`*^9, 3.915902694975834*^9}, 
   3.9159028359096823`*^9, {3.9159030772100687`*^9, 3.915903081404806*^9}, {
   3.915903557472196*^9, 3.915903594976222*^9}, {3.9159051442532415`*^9, 
   3.9159051469358063`*^9}, {3.9161651394052987`*^9, 3.916165188867345*^9}, {
   3.929395916704585*^9, 3.9293959200048914`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"e47c8f78-ba8e-4915-b65d-18c84b105f2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"nr", "+", 
   RowBox[{
    FractionBox["1", "2"], " ", "a", " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
    RowBox[{"Csc", "[", "\[Theta]", "]"}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], 
    RowBox[{"8", " ", "nr"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "3"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, -1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[1], {
   1, Rational[1, 2] $CellContext`a Cos[2 $CellContext`\[Theta]] 
    Csc[$CellContext`\[Theta]], 
    Rational[1, 8] $CellContext`a^2 (4 Cos[2 $CellContext`\[Theta]] + 
     Csc[$CellContext`\[Theta]]^2)}, -1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.916162649151*^9, {3.9161651353545337`*^9, 3.9161651414381914`*^9}, 
   3.9161651931829906`*^9, 3.929395927737152*^9, 3.9293963397864313`*^9, 
   3.9293986296618395`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"54b217e1-4e2c-44f9-84e1-c2fbed6d7291"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Normal", "[", "det", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"nr", ",", "\[Infinity]", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.916162674297206*^9, 3.916162678484105*^9}, {
  3.9293959541812983`*^9, 3.9293959632300644`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"9b1528b7-e556-46d8-bbfc-64e0aaf3daea"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
    SuperscriptBox["nr", "4"]}], "+", 
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
      RowBox[{"2", " ", "M", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}], " ", "nr"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "0"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, -4, 0, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[1], {
   Sin[$CellContext`\[Theta]]^2, 0, 0, $CellContext`a^2 
    Sin[$CellContext`\[Theta]] ($CellContext`a Cos[4 $CellContext`\[Theta]] + 
     2 $CellContext`M Sin[$CellContext`\[Theta]])}, -4, 0, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.916162679776439*^9, 3.916165202053156*^9, {3.929395939410458*^9, 
   3.9293959639077206`*^9}, 3.9293963433039217`*^9, 3.9293986323067265`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"e1971db7-fb0a-46fd-8be5-4a09e664f39b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Metric components with new radial variable", "Section",
 CellChangeTimes->{{3.834749547001973*^9, 3.834749559463676*^9}, 
   3.9162670730857697`*^9, 
   3.9293982273411217`*^9},ExpressionUUID->"609a9bf7-647d-40db-9f13-\
a64041c8aee5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dr", " ", "=", " ", 
  RowBox[{"1", "-", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    SuperscriptBox["a", "2"], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], ")"}], "/", 
     SuperscriptBox["nr", "2"]}]}]}]}]], "Input",
 CellChangeTimes->{{3.834097036885618*^9, 3.8340970480585537`*^9}, {
   3.834195159295808*^9, 3.8341951603923063`*^9}, {3.834578079134985*^9, 
   3.8345780936481047`*^9}, {3.834736510902713*^9, 3.834736511546308*^9}, {
   3.915902739508074*^9, 3.915902752476838*^9}, 3.915902991652959*^9, {
   3.9159032105751457`*^9, 3.915903243479213*^9}, {3.929398232989111*^9, 
   3.929398275831136*^9}, {3.9293983317365255`*^9, 3.9293983977717266`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"30e34c02-c18e-42ba-90af-3d9a0f45cec6"],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["a", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["nr", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.9159032340503244`*^9, 3.9159032452632017`*^9}, 
   3.915903298014406*^9, 3.9159055524927683`*^9, 3.9161578815007734`*^9, 
   3.916162781038048*^9, 3.9293959810592937`*^9, 3.9293963470861535`*^9, 
   3.9293982767086635`*^9, 3.9293983997576513`*^9, 3.9293986363085575`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"1bafaf9a-db17-42a1-8b2f-4e8f7f8a6850"]
}, Open  ]]
}, Open  ]],

Cell["gur", "Section",
 CellChangeTimes->{{3.8347380371334553`*^9, 3.834738037786165*^9}, {
   3.9161582375036087`*^9, 3.9161582608137364`*^9}, 3.916165234323606*^9, 
   3.9162670731277266`*^9},ExpressionUUID->"913d2449-61b4-47d0-9655-\
88f9f0b6e0ca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newgur", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"gur", "*", "dr"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nr", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9161582655961285`*^9, 3.9161582906484747`*^9}, {
  3.916165240047453*^9, 3.91616524330468*^9}, {3.9162670731387115`*^9, 
  3.9162670731397133`*^9}, {3.9293981959691987`*^9, 3.9293981988945527`*^9}, {
  3.929398283810692*^9, 3.9293982839746437`*^9}, {3.929398362144961*^9, 
  3.9293983696557503`*^9}, {3.9293984054055552`*^9, 3.9293984056884384`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"0b64632b-6a28-4a49-93ac-10661b12c102"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["nr", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "M"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}], " ", 
        RowBox[{"Csc", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["nr", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "4"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[
   1], {-1, 0, Rational[1, 8] $CellContext`a^2 Csc[$CellContext`\[Theta]]^2, 
    Rational[1, 2] $CellContext`a^2 (
     2 $CellContext`M + $CellContext`a Cos[4 $CellContext`\[Theta]] 
      Csc[$CellContext`\[Theta]])}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9161582786939564`*^9, 3.9161582928392467`*^9}, 
   3.9293959868707376`*^9, 3.929396383647854*^9, 3.929398406535966*^9, 
   3.929398644216981*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"43a6494d-12e4-47a6-94a2-d7b165ef4a18"]
}, Open  ]],

Cell[CellGroupData[{

Cell["g\[Theta]\[Theta]", "Section",
 CellChangeTimes->{{3.834738067151992*^9, 
  3.834738071125844*^9}},ExpressionUUID->"65bcfcaf-849f-440c-b3f7-\
dc1aab8899a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newg\[Theta]\[Theta]", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "g\[Theta]\[Theta]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nr", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8336766283853903`*^9, 3.833676631108622*^9}, {
   3.834097091302136*^9, 3.834097123949545*^9}, 3.834097910870151*^9, {
   3.834185834213488*^9, 3.83418584579793*^9}, {3.834192032876238*^9, 
   3.8341920525395*^9}, 3.834192087965128*^9, 3.834192120898725*^9, {
   3.834195329607498*^9, 3.834195331649171*^9}, {3.834195390321598*^9, 
   3.834195398262289*^9}, {3.834217828085121*^9, 3.8342178568950377`*^9}, {
   3.8342179555680656`*^9, 3.834217956239175*^9}, 3.834578161339239*^9, {
   3.834736807165695*^9, 3.834736814637064*^9}, {3.834736936252097*^9, 
   3.834736940130982*^9}, 3.9159070050215507`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"3f8b2518-a1a4-4241-b94f-c9567e5d56a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SuperscriptBox["nr", "2"], "+", 
   RowBox[{"a", " ", 
    RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", "nr"}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["a", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Csc", "[", "\[Theta]", "]"}], "2"]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "a"}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "-", 
       RowBox[{"2", " ", "M", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
       RowBox[{"M", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{"M", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"5", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
    RowBox[{"8", " ", "nr"}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", " ", 
      SuperscriptBox["nr", "2"]}]], 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "a", " ", "M"}], "-", 
       RowBox[{"4", " ", "a", " ", "M", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
       RowBox[{"20", " ", "a", " ", "M", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", "\[Theta]"}], "]"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"5", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "3"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, -2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[1], {
   1, $CellContext`a Csc[$CellContext`\[Theta]], 
    Rational[1, 2] $CellContext`a^2 Csc[$CellContext`\[Theta]]^2, 
    Rational[-1, 8] $CellContext`a^2 
    Csc[$CellContext`\[Theta]]^3 (-$CellContext`a + $CellContext`a 
      Cos[2 $CellContext`\[Theta]] - 2 $CellContext`a 
     Cos[4 $CellContext`\[Theta]] + $CellContext`a 
      Cos[6 $CellContext`\[Theta]] - 2 $CellContext`M 
     Sin[$CellContext`\[Theta]] - $CellContext`M 
     Sin[3 $CellContext`\[Theta]] + $CellContext`M 
      Sin[5 $CellContext`\[Theta]]), Rational[1, 16] $CellContext`a^2 
    Csc[$CellContext`\[Theta]] (8 $CellContext`a $CellContext`M - 
     4 $CellContext`a $CellContext`M Cos[2 $CellContext`\[Theta]] - 
     20 $CellContext`a $CellContext`M Cos[4 $CellContext`\[Theta]] - 
     2 $CellContext`a^2 Sin[$CellContext`\[Theta]] - 4 $CellContext`Q^2 
     Sin[$CellContext`\[Theta]] - $CellContext`a^2 
     Sin[3 $CellContext`\[Theta]] - 4 $CellContext`Q^2 
     Sin[3 $CellContext`\[Theta]] + 
     9 $CellContext`a^2 Sin[5 $CellContext`\[Theta]])}, -2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.834736940437325*^9, 3.834737223736817*^9, 3.834750135066721*^9, 
   3.834751349921522*^9, 3.8347928222186728`*^9, 3.834794354075989*^9, 
   3.834802681792424*^9, 3.834808110319957*^9, 3.834814406272996*^9, 
   3.83524187932091*^9, 3.835243010840041*^9, 3.835243367476577*^9, 
   3.915906015909088*^9, {3.9159069959784484`*^9, 3.9159070071903706`*^9}, 
   3.929396387554737*^9, 3.9293990380252523`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"e3f93f31-8911-4d33-94b4-4acb5a7251dd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["g\[Phi]\[Phi]", "Section",
 CellChangeTimes->{{3.8347381104813833`*^9, 
  3.834738113345868*^9}},ExpressionUUID->"4394e401-bfe9-404c-83f4-\
a72fdb6efc1b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newg\[Phi]\[Phi]", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "g\[Phi]\[Phi]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nr", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.833676642240103*^9, 3.833676647969701*^9}, {
   3.834097156515644*^9, 3.834097164401813*^9}, 3.834097917139267*^9, {
   3.8341921487127953`*^9, 3.834192148806593*^9}, {3.834288689301506*^9, 
   3.834288705418544*^9}, 3.834578190928549*^9, {3.8347370177326307`*^9, 
   3.834737021209113*^9}, 3.915907024202148*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"d59d568e-3cf9-411f-ad34-71981f7a6fc1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
    SuperscriptBox["nr", "2"]}], "-", 
   RowBox[{"a", " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", "nr"}], "+", 
   FractionBox[
    SuperscriptBox["a", "2"], "2"], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"Csc", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", 
          RowBox[{"2", " ", "a", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "-", 
          RowBox[{"6", " ", "M", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
          RowBox[{"2", " ", "M", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"8", " ", "nr"}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"32", " ", 
      SuperscriptBox["nr", "2"]}]], 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["Q", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["Q", "2"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox["a", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Q", "2"]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"6", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{"12", " ", "a", " ", "M", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
       RowBox[{"24", " ", "a", " ", "M", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"3", " ", "\[Theta]"}], "]"}]}], "-", 
       RowBox[{"20", " ", "a", " ", "M", " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"5", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "3"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, -2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[1], {
   Sin[$CellContext`\[Theta]]^2, -$CellContext`a Sin[$CellContext`\[Theta]], 
    Rational[1, 2] $CellContext`a^2, Rational[-1, 8] $CellContext`a^2 
    Csc[$CellContext`\[Theta]] ($CellContext`a Cos[2 $CellContext`\[Theta]] + 
     2 Sin[$CellContext`\[Theta]]^2 ($CellContext`a - 2 $CellContext`a 
       Cos[4 $CellContext`\[Theta]] - 6 $CellContext`M 
       Sin[$CellContext`\[Theta]] + 
       2 $CellContext`M Sin[3 $CellContext`\[Theta]])), 
    Rational[-1, 32] $CellContext`a^2 (2 $CellContext`a^2 + 
     12 $CellContext`Q^2 - ($CellContext`a^2 + 16 $CellContext`Q^2) 
     Cos[2 $CellContext`\[Theta]] + (6 $CellContext`a^2 + 4 $CellContext`Q^2) 
      Cos[4 $CellContext`\[Theta]] + 
     9 $CellContext`a^2 Cos[6 $CellContext`\[Theta]] + 
     12 $CellContext`a $CellContext`M Sin[$CellContext`\[Theta]] + 
     24 $CellContext`a $CellContext`M Sin[3 $CellContext`\[Theta]] - 
     20 $CellContext`a $CellContext`M Sin[5 $CellContext`\[Theta]])}, -2, 3, 
   1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.833676651783017*^9, 3.8340971682586517`*^9, 3.834097917612208*^9, 
   3.8341105208324003`*^9, 3.8341111518815403`*^9, 3.834185851403596*^9, {
   3.834192145769701*^9, 3.834192149295331*^9}, 3.834193993617469*^9, 
   3.834195433923613*^9, {3.8342886847281837`*^9, 3.8342887058298407`*^9}, 
   3.834578191681945*^9, {3.8347370017264853`*^9, 3.83473702401011*^9}, 
   3.8347372305418386`*^9, 3.834750163877482*^9, 3.834751350176794*^9, 
   3.834793859643482*^9, 3.83479435454182*^9, 3.834802685835208*^9, 
   3.834808110753677*^9, 3.834814408658382*^9, 3.8352419123227863`*^9, 
   3.8352430228749332`*^9, 3.8352433678792543`*^9, 3.915906154887054*^9, 
   3.9159070280060854`*^9, 3.929396396469926*^9, 3.9293990463971195`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"7e97bff5-e2e7-4108-9de0-ba791b0369fe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["g\[Theta]\[Phi]", "Section",
 CellChangeTimes->{{3.8347381104813833`*^9, 3.834738113345868*^9}, {
  3.83473814613568*^9, 
  3.834738147758366*^9}},ExpressionUUID->"bb50774c-cf15-41f4-9c87-\
d78e958a06a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newg\[Theta]\[Phi]", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "g\[Theta]\[Phi]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nr", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.8340971950269747`*^9, 3.834097923031019*^9, {3.834192183650951*^9, 
   3.8341921837771*^9}, {3.834288727167561*^9, 3.8342887498273478`*^9}, 
   3.834578204010854*^9, {3.834737632890543*^9, 3.834737636863612*^9}, {
   3.9159070932566895`*^9, 3.9159071065884876`*^9}, 3.9161589487983694`*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"501af03e-095c-45ff-bb39-4c3d5120258d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", "M", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], "nr"]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "a", " ", "M", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
    SuperscriptBox["nr", "2"]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["a", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", " ", "M", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"14", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
          RowBox[{"15", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", " ", "\[Theta]"}], "]"}]}], "+", 
          RowBox[{"21", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"5", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["nr", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "4"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, 1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[
   1], {(-2) $CellContext`a^2 $CellContext`M Cos[$CellContext`\[Theta]] 
    Sin[$CellContext`\[Theta]]^2, $CellContext`a^2 Cos[$CellContext`\[Theta]] 
    Sin[$CellContext`\[Theta]] (
     5 $CellContext`a $CellContext`M 
      Cos[2 $CellContext`\[Theta]] + $CellContext`Q^2 
      Sin[$CellContext`\[Theta]]), 
    Rational[-1, 
      8] $CellContext`a^3 ($CellContext`a $CellContext`M (
       14 Cos[$CellContext`\[Theta]] + 15 Cos[3 $CellContext`\[Theta]] + 
       21 Cos[5 $CellContext`\[Theta]]) + 
     6 $CellContext`Q^2 Sin[4 $CellContext`\[Theta]])}, 1, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.834097195910479*^9, 3.834097923593832*^9, 3.8341105235184727`*^9, 
   3.834111153557885*^9, 3.834185854589312*^9, 3.834192184594315*^9, 
   3.834194011612323*^9, 3.8341954360855703`*^9, {3.834288731752082*^9, 
   3.834288750587474*^9}, 3.8345782064930067`*^9, 3.834737243479927*^9, 
   3.834737660706252*^9, 3.834750191438765*^9, 3.8347513517399282`*^9, 
   3.834793963919258*^9, 3.834794356246174*^9, 3.834802691282446*^9, 
   3.8348081157525043`*^9, 3.834814412310214*^9, 3.8352419305742397`*^9, 
   3.8352430365155478`*^9, 3.8352433695984592`*^9, {3.915907101188385*^9, 
   3.9159071245117583`*^9}, 3.9161589498637576`*^9, 3.916162798506914*^9, 
   3.9293964006416774`*^9, 3.9293990500491686`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"ce1f9e87-2bf8-4478-a78e-4fd8395c9e49"]
}, Open  ]]
}, Open  ]],

Cell["gu\[Theta]", "Section",
 CellChangeTimes->{{3.834098035231401*^9, 3.8340980430433493`*^9}, 
   3.9161652553051405`*^9, 
   3.9162670731567307`*^9},ExpressionUUID->"030d5f53-0930-47c8-83b8-\
da13d2890f39"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newgu\[Theta]", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Normal", "[", "gur", "]"}], " ", 
         RowBox[{"Normal", "[", "dr", "]"}], " ", 
         RowBox[{"Dt", "[", "u", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Normal", "[", "gu\[Theta]", "]"}], " ", 
         RowBox[{"Dt", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Dt", "[", "u", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Dt", "[", "\[Theta]", "]"}], " ", 
        RowBox[{"Dt", "[", "u", "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nr", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.833676706628067*^9, 3.833676709045689*^9}, {
   3.833676779483667*^9, 3.8336769146951437`*^9}, {3.834097225232202*^9, 
   3.834097244637609*^9}, 3.8340979345393257`*^9, {3.834098024536804*^9, 
   3.83409802623787*^9}, {3.834110555980475*^9, 3.834110556780751*^9}, 
   3.834192246862508*^9, {3.834288770822816*^9, 3.834288799959656*^9}, {
   3.834578220787513*^9, 3.834578237082706*^9}, {3.8347376934732847`*^9, 
   3.8347376961358643`*^9}, {3.83475025807345*^9, 3.83475025964009*^9}, {
   3.8352420127661667`*^9, 3.8352420133680477`*^9}, {3.9161585314953184`*^9, 
   3.9161585331374235`*^9}, 3.916162840281971*^9, 3.9161630652990932`*^9, {
   3.916165259744721*^9, 3.9161652651967516`*^9}, {3.9162670731787233`*^9, 
   3.916267073179723*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"75bd730b-ecf1-4b94-990a-db0c7554bbde"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"a", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "a", " ", 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"M", "-", 
       RowBox[{"a", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], "nr"], "+", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"Cot", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", "a", " ", "M", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox["a", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Q", "2"]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "M"}], "+", 
          RowBox[{"5", " ", "a", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"3", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["nr", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "3"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[
   1], {-$CellContext`a Cos[$CellContext`\[Theta]], 2 $CellContext`a 
    Cos[$CellContext`\[Theta]] ($CellContext`M - $CellContext`a 
     Sin[$CellContext`\[Theta]]), Rational[1, 4] $CellContext`a 
    Cot[$CellContext`\[Theta]] ((-12) $CellContext`a $CellContext`M 
      Cos[2 $CellContext`\[Theta]] - (7 $CellContext`a^2 + 4 $CellContext`Q^2)
       Sin[$CellContext`\[Theta]] + $CellContext`a (8 $CellContext`M + 
       5 $CellContext`a Sin[3 $CellContext`\[Theta]]))}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.9161628420140944`*^9, 3.9161630678277693`*^9, 
  3.9293964041013365`*^9, 3.9293990543581104`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"853af286-80c9-4da3-a6c0-7ddbbbcaf639"]
}, Open  ]],

Cell[CellGroupData[{

Cell["gu\[Phi]", "Section",
 CellChangeTimes->{{3.834098035231401*^9, 3.8340980430433493`*^9}, {
   3.8347383425236597`*^9, 3.834738343629201*^9}, 3.916165272656686*^9, 
   3.916267073187725*^9},ExpressionUUID->"58c3e3d0-0565-4db8-8a95-\
6fd6ca1ec995"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"newgu\[Phi]", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "gu\[Phi]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nr", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8340980785891457`*^9, 3.834098101596676*^9}, 
   3.834192383471191*^9, {3.834288859673764*^9, 3.83428889993292*^9}, 
   3.834578330768696*^9, {3.834738372622301*^9, 3.8347383746020327`*^9}, {
   3.915907191223492*^9, 3.91590719682345*^9}, {3.9161652795809526`*^9, 
   3.9161652846981263`*^9}, {3.9162670731967144`*^9, 3.916267073197713*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"859cb3ec-f10e-4dde-8c90-3bd99e34b4f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"a", " ", "M", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], "nr"]}], "+", 
   FractionBox[
    RowBox[{"a", " ", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "a", " ", "M"}], "+", 
       RowBox[{"3", " ", "a", " ", "M", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["Q", "2"], " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], 
    SuperscriptBox["nr", "2"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "3"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[
   1], {(-2) $CellContext`a $CellContext`M 
    Sin[$CellContext`\[Theta]]^2, $CellContext`a 
    Sin[$CellContext`\[Theta]] (2 $CellContext`a $CellContext`M + 
     3 $CellContext`a $CellContext`M 
      Cos[2 $CellContext`\[Theta]] + $CellContext`Q^2 
      Sin[$CellContext`\[Theta]])}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.834288900360085*^9, 3.8345783315841417`*^9, 
  3.8347383879052963`*^9, 3.834750398474917*^9, 3.834751353447316*^9, 
  3.834795781960204*^9, 3.834808118254943*^9, 3.834814416664877*^9, 
  3.835242092844552*^9, 3.835243373266397*^9, 3.9159071980158014`*^9, 
  3.9293964071036725`*^9, 3.9293990585009317`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"f7ffc6e0-0956-467b-9360-e6771d182dc6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["guu", "Section",
 CellChangeTimes->{{3.834738213007883*^9, 3.834738213283518*^9}, {
  3.916165292061146*^9, 3.916165292193075*^9}, {3.9162670732057095`*^9, 
  3.916267073214676*^9}},ExpressionUUID->"3c3432ee-051f-4476-ae17-\
f19fdaef7b34"],

Cell[BoxData[
 RowBox[{"newguu", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Normal", "[", "guu", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nr", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8340980785891457`*^9, 3.8340980876121798`*^9}, 
   3.834192373321265*^9, {3.834288848941779*^9, 3.834288853538432*^9}, {
   3.834578313362754*^9, 3.8345783231705503`*^9}, {3.834738227113253*^9, 
   3.834738231777174*^9}, {3.9159072323012085`*^9, 3.9159072354144783`*^9}, {
   3.9161652970843773`*^9, 3.91616530104722*^9}, {3.916267073218704*^9, 
   3.9162670732237015`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"9d599767-4c89-437c-a559-f2076ad81144"]
}, Open  ]],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   FractionBox[
    RowBox[{"2", " ", "M"}], "nr"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["Q", "2"]}], "-", 
     RowBox[{"a", " ", "M", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
      RowBox[{"Csc", "[", "\[Theta]", "]"}]}]}], 
    SuperscriptBox["nr", "2"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "nr"], "]"}], "3"],
    SeriesData[$CellContext`nr, 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`nr, 
   DirectedInfinity[
   1], {-1, 2 $CellContext`M, -$CellContext`Q^2 - $CellContext`a \
$CellContext`M Cos[2 $CellContext`\[Theta]] Csc[$CellContext`\[Theta]]}, 0, 3,
    1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.834098079040223*^9, 3.834098088064375*^9}, 
   3.834110567160942*^9, 3.8341111603797007`*^9, 3.834185895752964*^9, {
   3.834192371234559*^9, 3.8341923740326433`*^9}, 3.834194055475233*^9, 
   3.834288854040473*^9, {3.834578314081793*^9, 3.834578323973534*^9}, 
   3.834737894568494*^9, 3.834738234232007*^9, 3.834750371145505*^9, 
   3.834751353209243*^9, 3.8347958544008417`*^9, 3.834796438509141*^9, 
   3.834796642762929*^9, 3.834800997445003*^9, 3.834808122476202*^9, 
   3.8348144196404743`*^9, 3.835242150829638*^9, 3.835243375789011*^9, 
   3.915907239483294*^9, 3.9293964113584156`*^9, 3.9293990634822607`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"e691a9d6-eaf2-450d-919e-5a43e5f100c9"]
},
CellGrouping->Manual,
WindowSize->{1520, 595},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>2. Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"20761417-02f6-45c9-bc77-5b83e2471722"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 174, 2, 57, "Input",ExpressionUUID->"21d3e1d3-1af6-45d6-832b-fce14ca81649"],
Cell[735, 24, 786, 14, 136, "Input",ExpressionUUID->"d6592caf-3267-400c-8539-ac9b472e2775"],
Cell[CellGroupData[{
Cell[1546, 42, 302, 5, 132, "Section",ExpressionUUID->"da78d9cb-266f-45f6-8bd0-4632e944f9a5"],
Cell[CellGroupData[{
Cell[1873, 51, 161, 3, 106, "Subsection",ExpressionUUID->"23947949-c2be-458a-8443-23002c5a9efd"],
Cell[2037, 56, 212, 4, 57, "Input",ExpressionUUID->"7d76b925-68b0-4ced-9750-c6ebc799aea5"],
Cell[CellGroupData[{
Cell[2274, 64, 405, 9, 57, "Input",ExpressionUUID->"d08b8353-35e0-443d-be31-fd5377ac9075"],
Cell[2682, 75, 1999, 31, 65, "Output",ExpressionUUID->"aae30afe-b04d-449a-a457-34f1f052422a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4718, 111, 350, 8, 57, "Input",ExpressionUUID->"0238455e-a415-4066-b332-5d41712e66a5"],
Cell[5071, 121, 2012, 31, 65, "Output",ExpressionUUID->"35cbaa7e-6e10-41ae-b701-fa2a0a61227d"]
}, Open  ]],
Cell[7098, 155, 306, 7, 86, "Input",ExpressionUUID->"12f2dbd0-7a8c-4c6c-8256-3c541848b176"],
Cell[7407, 164, 680, 15, 69, "Input",ExpressionUUID->"50f0854a-a746-420f-9368-2afcbcec798a"],
Cell[8090, 181, 709, 15, 62, "Input",ExpressionUUID->"66579d0e-990e-4483-bb0a-43bcaaae2e7e"],
Cell[8802, 198, 466, 13, 75, "Input",ExpressionUUID->"97453c8f-a453-4dfc-aa90-7478b4c77247"],
Cell[9271, 213, 559, 16, 75, "Input",ExpressionUUID->"b23d5bc7-e75c-47d2-8489-623ff98a3cf4"],
Cell[9833, 231, 362, 7, 82, "Input",ExpressionUUID->"e7d89baa-ce43-4644-a36c-06026a2617b0"],
Cell[CellGroupData[{
Cell[10220, 242, 383, 7, 57, "Input",ExpressionUUID->"257834e0-18aa-4d9a-863c-9dfdf7e5932c"],
Cell[10606, 251, 658, 19, 130, "Output",ExpressionUUID->"4bfe7df5-bdaf-4c66-ba3e-fffbc27e66f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11301, 275, 771, 17, 87, "Input",ExpressionUUID->"130fc0c4-1101-4b0d-93ba-223b6b8361cd"],
Cell[12075, 294, 1967, 50, 120, "Output",ExpressionUUID->"1e5e4222-cf64-43de-805c-34b31df9b8b1"]
}, Open  ]],
Cell[14057, 347, 1245, 34, 94, "Input",ExpressionUUID->"9e7d3fba-582c-434d-b4e0-1ae47449c25d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15351, 387, 249, 4, 104, "Subtitle",ExpressionUUID->"5f6c43ca-b175-43fe-b167-37686fbcf33c"],
Cell[CellGroupData[{
Cell[15625, 395, 943, 25, 141, "Input",ExpressionUUID->"8600eb9b-19e6-487c-b95f-f6ecd440b992"],
Cell[16571, 422, 987, 24, 119, "Output",ExpressionUUID->"be87eb9d-3612-4e68-9765-57a7a8b9480a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17607, 452, 251, 4, 104, "Subtitle",ExpressionUUID->"56860bd9-17da-4b38-beff-5f069fb2f57f"],
Cell[CellGroupData[{
Cell[17883, 460, 885, 22, 86, "Input",ExpressionUUID->"82b7e400-e624-48be-98d7-445f15e417ee"],
Cell[18771, 484, 2487, 54, 125, "Output",ExpressionUUID->"577558f2-adf2-4374-a7be-d97b5abafabd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21307, 544, 256, 4, 104, "Subtitle",ExpressionUUID->"e9f1b47c-0dba-46cd-92a7-b9e8ea5ad833"],
Cell[CellGroupData[{
Cell[21588, 552, 1380, 36, 107, "Input",ExpressionUUID->"398a3118-82c4-442b-b924-95888f7b1c46"],
Cell[22971, 590, 2507, 57, 124, "Output",ExpressionUUID->"5bf79b52-3d76-47a2-b103-5d9037b698a7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25527, 653, 254, 4, 104, "Subtitle",ExpressionUUID->"1699d912-c0ee-48e1-b2ab-96c10d93847a"],
Cell[CellGroupData[{
Cell[25806, 661, 1450, 33, 107, "Input",ExpressionUUID->"d9893304-69df-4a84-8792-5c4e3b31f796"],
Cell[27259, 696, 2923, 63, 125, "Output",ExpressionUUID->"36fb88bc-662d-4c66-a769-8ba326ecea4b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30231, 765, 310, 5, 104, "Subtitle",ExpressionUUID->"cafa0c8c-e2aa-4d93-8b7e-00d9b7d57f20"],
Cell[CellGroupData[{
Cell[30566, 774, 1380, 36, 107, "Input",ExpressionUUID->"6f573969-e314-4bd3-b969-7f7a517b259a"],
Cell[31949, 812, 4636, 109, 331, "Output",ExpressionUUID->"2be73bbe-91bd-4d22-8a41-5da37585c79d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36634, 927, 333, 4, 104, "Subtitle",ExpressionUUID->"11d6d8f0-3c6b-488f-b7e4-a91ec4b37225"],
Cell[CellGroupData[{
Cell[36992, 935, 1462, 37, 97, "Input",ExpressionUUID->"7a5edc58-9c8a-46a1-bf6d-433a44c6dedf"],
Cell[38457, 974, 3662, 87, 204, "Output",ExpressionUUID->"6b36b8a6-7179-4482-8afc-a2a75a419ba1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42168, 1067, 263, 4, 104, "Subtitle",ExpressionUUID->"ba7b362a-724c-46ec-8919-a4b1c75b4532"],
Cell[CellGroupData[{
Cell[42456, 1075, 1786, 44, 159, "Input",ExpressionUUID->"f6fe82e9-7b23-45c5-9086-c054f173511d"],
Cell[44245, 1121, 3978, 93, 196, "Output",ExpressionUUID->"faa4030d-9415-48c4-8a5a-13c81e6b42f0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48272, 1220, 260, 4, 132, "Section",ExpressionUUID->"f3665c57-21cc-4c3c-aea8-271024a3a406"],
Cell[CellGroupData[{
Cell[48557, 1228, 581, 10, 62, "Input",ExpressionUUID->"87de759c-de08-49b2-9a1c-efa12b973e7d"],
Cell[49141, 1240, 4078, 109, 299, "Output",ExpressionUUID->"8a0879d6-1062-47dd-b028-abd68bdec4b8"]
}, Open  ]]
}, Open  ]],
Cell[53246, 1353, 614, 14, 91, "Input",ExpressionUUID->"9e93a1b9-c516-4899-9299-cc81790b1ef9"],
Cell[53863, 1369, 599, 15, 86, "Input",ExpressionUUID->"3f126df7-16df-4821-a807-8613a34eb1de"],
Cell[CellGroupData[{
Cell[54487, 1388, 1716, 29, 86, "Input",ExpressionUUID->"e47c8f78-ba8e-4915-b65d-18c84b105f2d"],
Cell[56206, 1419, 1358, 37, 123, "Output",ExpressionUUID->"54b217e1-4e2c-44f9-84e1-c2fbed6d7291"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57601, 1461, 447, 10, 57, "Input",ExpressionUUID->"9b1528b7-e556-46d8-bbfc-64e0aaf3daea"],
Cell[58051, 1473, 1259, 33, 111, "Output",ExpressionUUID->"e1971db7-fb0a-46fd-8be5-4a09e664f39b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59347, 1511, 240, 4, 132, "Section",ExpressionUUID->"609a9bf7-647d-40db-9f13-a64041c8aee5"],
Cell[CellGroupData[{
Cell[59612, 1519, 966, 21, 86, "Input",ExpressionUUID->"30e34c02-c18e-42ba-90af-3d9a0f45cec6"],
Cell[60581, 1542, 764, 18, 125, "Output",ExpressionUUID->"1bafaf9a-db17-42a1-8b2f-4e8f7f8a6850"]
}, Open  ]]
}, Open  ]],
Cell[61372, 1564, 251, 4, 132, "Section",ExpressionUUID->"913d2449-61b4-47d0-9655-88f9f0b6e0ca"],
Cell[CellGroupData[{
Cell[61648, 1572, 744, 15, 45, "Input",ExpressionUUID->"0b64632b-6a28-4a49-93ac-10661b12c102"],
Cell[62395, 1589, 1417, 40, 120, "Output",ExpressionUUID->"43a6494d-12e4-47a6-94a2-d7b165ef4a18"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63849, 1634, 162, 3, 132, "Section",ExpressionUUID->"65bcfcaf-849f-440c-b3f7-dc1aab8899a7"],
Cell[CellGroupData[{
Cell[64036, 1641, 998, 18, 57, "Input",ExpressionUUID->"3f8b2518-a1a4-4241-b94f-c9567e5d56a9"],
Cell[65037, 1661, 4321, 106, 311, "Output",ExpressionUUID->"e3f93f31-8911-4d33-94b4-4acb5a7251dd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69407, 1773, 160, 3, 132, "Section",ExpressionUUID->"4394e401-bfe9-404c-83f4-a72fdb6efc1b"],
Cell[CellGroupData[{
Cell[69592, 1780, 699, 14, 57, "Input",ExpressionUUID->"d59d568e-3cf9-411f-ad34-71981f7a6fc1"],
Cell[70294, 1796, 4654, 112, 324, "Output",ExpressionUUID->"7e97bff5-e2e7-4108-9de0-ba791b0369fe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[74997, 1914, 210, 4, 132, "Section",ExpressionUUID->"bb50774c-cf15-41f4-9c87-d78e958a06a9"],
Cell[CellGroupData[{
Cell[75232, 1922, 686, 14, 57, "Input",ExpressionUUID->"501af03e-095c-45ff-bb39-4c3d5120258d"],
Cell[75921, 1938, 3236, 80, 204, "Output",ExpressionUUID->"ce1f9e87-2bf8-4478-a78e-4fd8395c9e49"]
}, Open  ]]
}, Open  ]],
Cell[79184, 2022, 210, 4, 132, "Section",ExpressionUUID->"030d5f53-0930-47c8-83b8-da13d2890f39"],
Cell[CellGroupData[{
Cell[79419, 2030, 1603, 33, 124, "Input",ExpressionUUID->"75bd730b-ecf1-4b94-990a-db0c7554bbde"],
Cell[81025, 2065, 2219, 58, 191, "Output",ExpressionUUID->"853af286-80c9-4da3-a6c0-7ddbbbcaf639"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83281, 2128, 252, 4, 132, "Section",ExpressionUUID->"58c3e3d0-0565-4db8-8a95-6fd6ca1ec995"],
Cell[CellGroupData[{
Cell[83558, 2136, 717, 14, 57, "Input",ExpressionUUID->"859cb3ec-f10e-4dde-8c90-3bd99e34b4f1"],
Cell[84278, 2152, 1715, 44, 124, "Output",ExpressionUUID->"f7ffc6e0-0956-467b-9360-e6771d182dc6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[86042, 2202, 245, 4, 132, "Section",ExpressionUUID->"3c3432ee-051f-4476-ae17-f19fdaef7b34"],
Cell[86290, 2208, 740, 15, 57, "Input",ExpressionUUID->"9d599767-4c89-437c-a559-f2076ad81144"]
}, Open  ]],
Cell[87045, 2226, 1584, 37, 119, "Output",ExpressionUUID->"e691a9d6-eaf2-450d-919e-5a43e5f100c9"]
}
]
*)



==> KerrNewmanGeneralisedBondiSachsForm.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     65127,       1604]
NotebookOptionsPosition[     56874,       1457]
NotebookOutlinePosition[     57302,       1474]
CellTagsIndexPosition[     57259,       1471]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"This", " ", "file", " ", "writes", " ", "the", " ", "Kerr"}], 
    "-", 
    RowBox[{
    "Newman", " ", "metric", " ", "in", " ", "generalised", " ", "Bondi", " ",
      "coordinates", " ", "and", " ", "checks", " ", "the", " ", "non"}], "-",
     "rotating"}], ",", " ", 
   RowBox[{"uncharged", " ", "limits"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835081645347294*^9, 3.8350816697303047`*^9}, {
  3.9161665163476725`*^9, 3.9161665376601048`*^9}, {3.929395002674488*^9, 
  3.9293950039917803`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"645f438c-7b71-413e-acde-0ce5d0f7fefe"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.833418105400104*^9, 3.833418105972685*^9}, {
  3.835081672022369*^9, 3.835081672655118*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"d06a1a17-a821-40dd-90df-8ca5e924b301"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rb", "=", "r"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"dummy", " ", "coordinate", " ", "to", " ", "begin", " ", "with"}],
    " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.834235308573566*^9, 3.834235311819024*^9}, {
  3.915894387249421*^9, 3.9158944065029325`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"bfddc93a-703a-4d68-a261-d22a2cf40926"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]b", "=", 
   SqrtBox[
    RowBox[{
     RowBox[{"rb", "^", "2"}], "+", 
     RowBox[{
      RowBox[{"a", "^", "2"}], " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]b", "]"}], "2"]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.731990838791231*^9, 3.731990891106662*^9}, {
   3.731991010808957*^9, 3.731991020918845*^9}, {3.7319911244567137`*^9, 
   3.7319911378561897`*^9}, {3.732757435492877*^9, 3.732757440962296*^9}, {
   3.833262288651106*^9, 3.833262301180355*^9}, {3.833415432388592*^9, 
   3.8334154477515287`*^9}, 3.833415557029611*^9, {3.9158941803901114`*^9, 
   3.915894184981613*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a513d588-6fa3-4af1-ac12-9a1953410b1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]b", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["rb", "2"], "+", 
      SuperscriptBox["a", "2"]}], ")"}], "-", 
    RowBox[{"2", " ", "M", " ", "rb"}], " ", "+", " ", 
    SuperscriptBox["Q", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.73199092431793*^9, 3.731990977823176*^9}, {
   3.731991025447322*^9, 3.731991046900342*^9}, {3.732756562970941*^9, 
   3.732756629181039*^9}, 3.8332615042251673`*^9, {3.833262180053686*^9, 
   3.8332621978754*^9}, {3.833415509671995*^9, 3.833415520706748*^9}, {
   3.9158942010558944`*^9, 3.915894244236388*^9}, {3.9158944190480843`*^9, 
   3.9158944419036365`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"24b6a26c-a7df-4d96-9e38-39299575f5b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cs", "=", 
  RowBox[{"1", "+", " ", 
   RowBox[{
    RowBox[{"Tanh", "[", 
     RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], " ", 
    RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.833409589613529*^9, 3.833409631319509*^9}, {
  3.833409688353573*^9, 3.833409699829554*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"9116ba5c-e4aa-428b-b03d-b8bb5f3b8910"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.833409655796452*^9, 3.8334097049012413`*^9}, 
   3.833415936215169*^9, 3.8334165027292757`*^9, 3.833416632482771*^9, 
   3.83341702525353*^9, 3.833418110428893*^9, 3.833418549523673*^9, {
   3.833424690549326*^9, 3.833424713260117*^9}, 3.8334357262819853`*^9, 
   3.833435862007375*^9, {3.833436155243451*^9, 3.8334361707499866`*^9}, 
   3.834214712820651*^9, 3.834235154350716*^9, 3.8342352898398857`*^9, 
   3.834273231553355*^9, 3.8342738415035458`*^9, 3.834274114795974*^9, 
   3.834274373446598*^9, 3.834275423792562*^9, 3.834278056600149*^9, 
   3.834286494462047*^9, 3.834287114707046*^9, 3.834324965346134*^9, 
   3.834325675512382*^9, 3.834327498776977*^9, 3.834551016049835*^9, 
   3.8345562286528673`*^9, 3.83508169055669*^9, 3.835081874300482*^9, 
   3.83508316774046*^9, 3.836631977058022*^9, 3.915894447970293*^9, 
   3.9158983195887785`*^9, 3.9161660715105553`*^9, 3.9162651620713253`*^9, 
   3.929395036740218*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"fafe6124-6103-47c7-a02a-3cd15742c13b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ds", "=", 
  RowBox[{
   RowBox[{"Tanh", "[", 
    RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "+", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.833409634210272*^9, 3.833409651206772*^9}, 
   3.833409701460713*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"606a3d80-61dd-4f4f-a619-48b990e9dcf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sin", "[", "\[Theta]", "]"}], "+", 
  RowBox[{"Tanh", "[", 
   RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.8334095985522127`*^9, {3.8334096296174088`*^9, 3.833409705488648*^9}, 
   3.8334159391329317`*^9, 3.833416503471466*^9, 3.833416632491992*^9, 
   3.8334170261098003`*^9, 3.833418110436778*^9, 3.833418550729844*^9, {
   3.8334246905569363`*^9, 3.8334247142326117`*^9}, 3.833435728202751*^9, 
   3.833435863454508*^9, {3.8334361553443747`*^9, 3.833436170801515*^9}, 
   3.8342147155581207`*^9, 3.83423515439275*^9, 3.834235292003798*^9, 
   3.8342732339966593`*^9, 3.834273842619664*^9, 3.834274115982335*^9, 
   3.834274373609977*^9, 3.834275424649561*^9, 3.8342780579826117`*^9, 
   3.834286495527604*^9, 3.834287115709394*^9, 3.834324966658908*^9, 
   3.8343256769335823`*^9, 3.834327498877882*^9, 3.834551017363372*^9, 
   3.834556228698132*^9, 3.835081692019084*^9, 3.835081878576776*^9, 
   3.835083167849868*^9, 3.8366319781387157`*^9, 3.915894451640293*^9, 
   3.915898329846319*^9, 3.916166073834259*^9, 3.91626516478185*^9, 
   3.9293950397016115`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"d577e150-45cc-4ae5-9d66-dda8e6d9c3cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Theta]b", "=", 
  RowBox[{"ArcSin", "[", 
   FractionBox["Ds", "Cs"], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"preuious", " ", "angular", " ", "coordinates"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.833409571783617*^9, 3.833409607192355*^9}, {
   3.915894468217293*^9, 3.915894481035308*^9}, 3.916267028071131*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"96a808fa-699c-4ad0-8ba8-a73f14ec4266"],

Cell[BoxData[
 RowBox[{"ArcSin", "[", 
  FractionBox[
   RowBox[{
    RowBox[{"Sin", "[", "\[Theta]", "]"}], "+", 
    RowBox[{"Tanh", "[", 
     RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}], 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
     RowBox[{"Tanh", "[", 
      RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]}]], "]"}]], "Output",
 CellChangeTimes->{3.916166076499838*^9, 3.9162651694693365`*^9, 
  3.9293950435746775`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"05a3da3e-ac2e-4793-a09a-38be74cc07c9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Dt", "[", "\[Theta]b", "]"}], " ", "simplification"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8350817143972692`*^9, 3.835081723365732*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"129f4034-d82d-4a9e-8423-5ccf5f49c774"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Cosh", "[", 
     RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "Cs", " ", 
    RowBox[{"Dt", "[", "\[Theta]b", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
         RowBox[{"Tanh", "[", 
          RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}]}]}], ")"}], ">", "0"}], 
     ",", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]", "]"}], ">", " ", "0"}], ",", 
     RowBox[{
      RowBox[{"Sech", "[", 
       RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], ">", " ", "0"}]}], " ", 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8342732443878317`*^9, 3.834273257248569*^9}, {
  3.834273291585737*^9, 3.83427333296542*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"b3a955ac-69c6-4815-89aa-661b5ad14236"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Dt", "[", "\[Theta]", "]"}], "+", 
  RowBox[{
   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
   RowBox[{"Dt", "[", "r", "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Alpha]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.834273248412558*^9, 3.8342732579074802`*^9}, {
   3.834273312373979*^9, 3.834273333631556*^9}, 3.834273844042984*^9, 
   3.834274117435213*^9, 3.834274374994726*^9, 3.834275427403748*^9, 
   3.834278059543315*^9, 3.83432496696819*^9, 3.834325677174739*^9, 
   3.834327500372154*^9, 3.834551019927066*^9, 3.834556229994355*^9, 
   3.8350817051825647`*^9, 3.83508187996415*^9, 3.835083170293923*^9, 
   3.836631979513508*^9, 3.9158945076637907`*^9, 3.915898585616087*^9, 
   3.9161660973844805`*^9, 3.9162651770102334`*^9, 3.9293950504144793`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"7a43578e-81df-42fa-a4c2-938260a15847"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Alpha]", "\[Prime]",
     MultilineFunction->None], "[", "r", "]"}], "=", 
   FractionBox["a", "B"]}], ";"}]], "Input",
 CellChangeTimes->{{3.833415997385898*^9, 3.83341600540347*^9}, {
   3.833416036159614*^9, 3.833416044658745*^9}, 3.91589430548999*^9, 
   3.9158945159952216`*^9, 3.915895333334754*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"48792a68-15e3-49b6-ae99-1945b5d1d7ca"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Kerr", " ", "Neumann", " ", "metric"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.835081734742013*^9, 3.835081740671996*^9}, {
  3.9158945546401653`*^9, 3.915894559357628*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"25eb9949-d422-4996-9a47-6aaf3f1ae2b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ds2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[CapitalDelta]b", 
       SuperscriptBox["\[Rho]b", "2"]]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Dt", "[", "tb", "]"}], "-", " ", 
        RowBox[{"a", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]b", "]"}], "2"], 
         RowBox[{"Dt", "[", "\[Phi]b", "]"}]}]}], ")"}], "2"]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Rho]b", "2"], "\[CapitalDelta]b"], 
     SuperscriptBox[
      RowBox[{"Dt", "[", "rb", "]"}], "2"]}], "+", " ", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]b", "]"}], "2"], 
      SuperscriptBox["\[Rho]b", "2"]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", 
         RowBox[{"Dt", "[", "tb", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rb", "2"], "+", 
           SuperscriptBox["a", "2"]}], ")"}], 
         RowBox[{"Dt", "[", "\[Phi]b", "]"}]}]}], ")"}], "2"]}], "+", " ", 
    RowBox[{
     SuperscriptBox["\[Rho]b", "2"], 
     SuperscriptBox[
      RowBox[{"Dt", "[", "\[Theta]b", "]"}], "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.732756644800509*^9, 3.732756804133906*^9}, 
   3.732756852138049*^9, {3.7327574464312077`*^9, 3.732757507239459*^9}, 
   3.732757893287819*^9, {3.833260999035508*^9, 3.833261000812744*^9}, {
   3.833261509443268*^9, 3.8332615143557453`*^9}, {3.833261646008462*^9, 
   3.833261653527969*^9}, {3.833261718594584*^9, 3.833261740796298*^9}, {
   3.83326180187465*^9, 3.833261808484779*^9}, {3.833262283292804*^9, 
   3.833262468708322*^9}, {3.833262516764407*^9, 3.8332625398956833`*^9}, 
   3.8332630429579067`*^9, {3.8332632983264008`*^9, 3.833263302171451*^9}, {
   3.833263853281624*^9, 3.833263861172646*^9}, {3.833415539955187*^9, 
   3.833415609878764*^9}, {3.915894526263627*^9, 3.9158945477938952`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"86400980-2014-4eef-85d6-a721d9cc8161"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"In", " ", "the", " ", "coordinate", " ", "transformation", " ", 
   RowBox[{"g", "[", 
    RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", "is", " ", "substituted"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.83508174509886*^9, 3.83508176727995*^9}, {
  3.8350878212237*^9, 3.835087846596542*^9}, {3.929395113004261*^9, 
  3.929395113670641*^9}},ExpressionUUID->"dc73d39d-3532-47a2-aebd-\
b1073bd8ccd1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ds2F", "=", 
   RowBox[{"ds2", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Dt", "[", "tb", "]"}], "\[Rule]", "  ", 
       RowBox[{
        RowBox[{"Dt", "[", "u", "]"}], " ", "+", " ", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[CapitalSigma]", "2"], 
          RowBox[{"B", " ", "\[CapitalDelta]b"}]], 
         RowBox[{"Dt", "[", "r", "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"a", " ", 
           RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
          RowBox[{
           SuperscriptBox["Cs", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cosh", "[", 
             RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"]}]], 
         RowBox[{"Dt", "[", "\[Theta]", "]"}]}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"Dt", "[", "rb", "]"}], "\[Rule]", " ", 
       RowBox[{"Dt", "[", "r", "]"}]}], ",", 
      RowBox[{
       RowBox[{"Dt", "[", "\[Phi]b", "]"}], "\[Rule]", " ", 
       RowBox[{
        RowBox[{"Dt", "[", "\[Phi]", "]"}], " ", "+", " ", 
        RowBox[{
         FractionBox[
          RowBox[{" ", "a", " "}], 
          RowBox[{"B", " ", "\[CapitalDelta]b", " "}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "M", " ", "rb"}], " ", "-", " ", 
           SuperscriptBox["Q", "2"]}], ")"}], 
         RowBox[{"Dt", "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], 
         RowBox[{"Dt", "[", "\[Theta]", "]"}]}]}]}], ",", 
      RowBox[{
       RowBox[{"Dt", "[", "\[Theta]b", "]"}], "\[Rule]", " ", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Dt", "[", "\[Theta]", "]"}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"Dt", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["\[Alpha]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"Cosh", "[", 
          RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], " ", "Cs"}]]}]}], " ", 
     "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.833415722560505*^9, 3.8334157253222857`*^9}, {
   3.833415804369061*^9, 3.833415868213076*^9}, 3.833416061186358*^9, 
   3.8334164905020733`*^9, {3.833417007891569*^9, 3.83341701210704*^9}, {
   3.834273480767756*^9, 3.834273492504127*^9}, {3.834274089860384*^9, 
   3.834274100407483*^9}, {3.834274363617544*^9, 3.834274364899281*^9}, 
   3.835081793301754*^9, {3.9158945899639215`*^9, 3.9158946317142153`*^9}, 
   3.9158986072030497`*^9, {3.915899279636959*^9, 3.9158992879114513`*^9}, 
   3.9158994455899725`*^9, 3.91616614312268*^9, 3.91626700862573*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"4969d329-699c-4f94-9268-26172d2346bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["a", "2"]}], ")"}], "2"], "-", " ", 
     RowBox[{"\[CapitalDelta]b", " ", 
      SuperscriptBox["a", "2"]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.833416332190342*^9, 3.83341639663902*^9}, 
   3.833416593258958*^9, {3.915894672848775*^9, 3.915894677572236*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"8707670a-e5d7-423d-be6c-665e9183581e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalSigma]", "=", 
   SqrtBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["a", "2"]}], ")"}], "2"], "-", " ", 
     RowBox[{
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]b", "]"}], "2"], 
      "\[CapitalDelta]b"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9158946813131647`*^9, 3.9158946886961775`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"f28e68b2-969f-41c9-b4c1-fa7c884cfb32"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ds2F", ",", 
    RowBox[{
     RowBox[{"Dt", "[", "r", "]"}], 
     RowBox[{"Dt", "[", "\[Theta]", "]"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.83508189959658*^9, 3.835081936431911*^9}, 
   3.929395120491022*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"76ac1849-9f15-4191-9aa2-1e00033bd9d2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.835081971373809*^9, 3.835081975742683*^9}, 
   3.835083201671792*^9, 3.836632001074647*^9, 3.9158978647827067`*^9, 
   3.9158990288029337`*^9, 3.9158994585554514`*^9, 3.916166164939829*^9, 
   3.9293951233592324`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"5d2db6e5-f513-4c39-8e65-3f23d8416b87"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "this", " ", "is", " ", "the", " ", "consistency", " ", "condition", " ", 
   "for", " ", "the", " ", "function", " ", "g", 
   RowBox[{"(", 
    RowBox[{"r", ",", " ", 
     RowBox[{"\\", "theta"}]}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.834551327124446*^9, 3.8345513450444317`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"17474662-a439-45b8-8814-748487af97bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      FractionBox[
       SuperscriptBox["\[CapitalSigma]", "2"], 
       RowBox[{"B", " ", "\[CapitalDelta]b"}]], ",", "\[Theta]"}], "]"}], "-", 
    RowBox[{"D", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"a", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}], 
       RowBox[{
        SuperscriptBox["Cs", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cosh", "[", 
          RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"]}]], ",", "r"}], 
     "]"}]}], ")"}], "]"}]], "Input",
 CellChangeTimes->{{3.834235124258881*^9, 3.8342351424137487`*^9}, {
  3.834235212696666*^9, 3.834235251537388*^9}, {3.834235350002426*^9, 
  3.834235351282481*^9}, {3.9158954283807993`*^9, 3.915895431621005*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c1c80e4e-edc0-494f-9584-95de2b9540fa"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.834235161650021*^9, 3.834235215635097*^9}, {
   3.834235252216749*^9, 3.8342352751256437`*^9}, {3.834235346279462*^9, 
   3.83423535233442*^9}, 3.834273858048026*^9, 3.8342741209897833`*^9, 
   3.834274379483626*^9, 3.834278090024248*^9, 3.834324997672575*^9, 
   3.834325707665327*^9, 3.834327529942726*^9, 3.834551332847835*^9, 
   3.834551368403287*^9, 3.834556262509611*^9, 3.835081985355219*^9, 
   3.8350832022247753`*^9, 3.836632001499814*^9, 3.9158994657747717`*^9, 
   3.916166170164953*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"f62afc4b-91c1-4e8e-add4-44f34e2621a1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"coord", "=", 
   RowBox[{"{", 
    RowBox[{"u", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8332641456927633`*^9, 3.8332641562068653`*^9}, 
   3.833264862058591*^9, {3.833412070139929*^9, 3.8334120723979197`*^9}, 
   3.916166178663373*^9, 3.916267018892133*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"8ab20f69-bb18-41a7-8079-89b5a9ee8892"],

Cell[CellGroupData[{

Cell["1 grr", "Subtitle",
 CellChangeTimes->{{3.8334166965705833`*^9, 3.833416697334669*^9}, {
  3.833418335091482*^9, 
  3.833418335322994*^9}},ExpressionUUID->"5cbcb019-64f7-4ac1-b327-\
5e2fe7994a27"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ds2F", ",", 
    SuperscriptBox[
     RowBox[{"Dt", "[", "r", "]"}], "2"]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8334162378675213`*^9, 3.8334162694475317`*^9}, {
  3.833416399295672*^9, 3.83341640021566*^9}, {3.8334165172685204`*^9, 
  3.833416519402219*^9}, {3.833416614316719*^9, 3.8334166158895903`*^9}, {
  3.833416650396793*^9, 3.8334166571716137`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"a349f1f9-dccd-4585-8217-ae97c3737a6a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8334162364515963`*^9, 3.833416282664735*^9}, {
   3.833416386329707*^9, 3.833416401815077*^9}, 3.833416469119632*^9, 
   3.833416512109338*^9, 3.83341657854734*^9, {3.833416616314831*^9, 
   3.8334166578182697`*^9}, 3.833417036798327*^9, 3.833418117385274*^9, 
   3.8334185571008263`*^9, 3.8334247217112083`*^9, 3.833435869375263*^9, 
   3.8334361792285357`*^9, 3.8342150355035753`*^9, 3.8342741654866047`*^9, 
   3.834274418634202*^9, 3.834278119217328*^9, 3.8343250257865877`*^9, 
   3.834325708103174*^9, 3.8343275304171047`*^9, 3.8345513801922293`*^9, 
   3.834556272992056*^9, 3.8350819893389463`*^9, 3.835083202597701*^9, 
   3.836632001772575*^9, 3.9158994721470613`*^9, 3.916166187091793*^9, 
   3.9293951329846087`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"e551e4d5-74b4-442d-8365-493ddabf4a44"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2 gr\[Theta]", "Subtitle",
 CellChangeTimes->{{3.8334166785717688`*^9, 3.8334166800137587`*^9}, {
  3.833418337121881*^9, 
  3.833418337566914*^9}},ExpressionUUID->"e252db73-6c5d-488d-ab69-\
1168adb033c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ds2F", ",", 
    RowBox[{
     RowBox[{"Dt", "[", "r", "]"}], 
     RowBox[{"Dt", "[", "\[Theta]", "]"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.833416706838511*^9, 3.833416722036643*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"1afbccef-0c25-4b4b-bc57-2a7592ffe8e0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.833416705222577*^9, 3.8334167232304287`*^9}, 
   3.833417037890644*^9, 3.833418118129941*^9, 3.833418557162147*^9, 
   3.833424726556242*^9, 3.833435869511784*^9, 3.833436179296914*^9, 
   3.834215037997466*^9, 3.834274179724353*^9, {3.8342744187984343`*^9, 
   3.8342744233832703`*^9}, 3.834278119377385*^9, 3.8343250259419317`*^9, 
   3.834325708247093*^9, 3.834327530571517*^9, 3.834551382215377*^9, 
   3.83455627421552*^9, 3.835081991023892*^9, 3.83508320867299*^9, 
   3.8366320018687763`*^9, 3.9158994748687134`*^9, 3.9161661891126585`*^9, 
   3.9293951365196943`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"dd06a90d-24ab-4b92-9aa2-a008eec23a06"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3 gr\[Phi]", "Subtitle",
 CellChangeTimes->{{3.833412501929685*^9, 3.833412503305889*^9}, {
  3.833412607992734*^9, 3.83341260813564*^9}, {3.833417059207109*^9, 
  3.833417061145328*^9}, {3.833418339504776*^9, 
  3.833418339789671*^9}},ExpressionUUID->"9fb54e9b-f305-4d77-8e71-\
b606f1eb3843"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"ds2F", ",", 
    RowBox[{
     RowBox[{"Dt", "[", "r", "]"}], 
     RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.833412509508315*^9, 3.833412510157487*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"483f4982-8d29-4eca-889d-271149818a6a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8334125107257357`*^9, 3.833414965037223*^9, 3.833415037169352*^9, 
   3.833415202567791*^9, {3.833417055791716*^9, 3.833417062265427*^9}, 
   3.833418119438539*^9, 3.8334185581785316`*^9, 3.833424727646944*^9, 
   3.833435869568459*^9, 3.8334361806366673`*^9, 3.834215040979066*^9, 
   3.834274198798624*^9, {3.834274418906548*^9, 3.834274424922678*^9}, 
   3.834278119470627*^9, 3.834325025987463*^9, 3.8343257083286867`*^9, 
   3.834327530652968*^9, 3.834551383650508*^9, 3.834556275284851*^9, 
   3.835081992572003*^9, 3.835083210145843*^9, 3.8366320019407187`*^9, 
   3.9158994775933266`*^9, 3.9161661935083046`*^9, 3.929395140962021*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"968e7c5b-fc95-4665-9a5e-c1096d1b1129"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4 guu", "Subtitle",
 CellChangeTimes->{{3.833416690796967*^9, 3.833416691632039*^9}, {
  3.83341834149968*^9, 3.833418341737548*^9}, {3.9161661979688826`*^9, 
  3.916166198307666*^9}, {3.916267028125101*^9, 
  3.9162670281610813`*^9}},ExpressionUUID->"1dced507-443d-45cc-9d44-\
0fbe29bd929e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"ds2F", ",", 
      SuperscriptBox[
       RowBox[{"Dt", "[", "u", "]"}], "2"]}], "]"}], "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["\[Rho]b", "2"]]}], 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]b", "-", 
        RowBox[{
         FractionBox[
          SuperscriptBox["Ds", "2"], 
          SuperscriptBox["Cs", "2"]], 
         SuperscriptBox["a", "2"]}]}], ")"}]}], ")"}], 
    RowBox[{"-", "1"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.833416122981244*^9, 3.8334161254458103`*^9}, {
   3.833416158307933*^9, 3.833416211387722*^9}, {3.833424608009923*^9, 
   3.833424658376568*^9}, {3.915895451194996*^9, 3.915895455772426*^9}, 
   3.916166202724298*^9, 3.9162670281700783`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"24c43707-6672-438e-b6d7-a515232845d3"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.833416100117291*^9, 3.8334161266654*^9}, {
   3.833416164711486*^9, 3.833416170103654*^9}, 3.833416211978751*^9, 
   3.833416509211543*^9, 3.83341664022934*^9, 3.833417035588428*^9, 
   3.8334181237514677`*^9, 3.833418560292717*^9, 3.83342466018388*^9, 
   3.8334358726260653`*^9, 3.833436185189836*^9, 3.834215064643547*^9, 
   3.8342744340530987`*^9, 3.834278120484736*^9, 3.8343250270534554`*^9, 
   3.834325709296047*^9, 3.834327531644347*^9, 3.83455139787502*^9, 
   3.834556277286932*^9, 3.8350819965686626`*^9, 3.8350832122441053`*^9, 
   3.836632002706912*^9, 3.9158994819311323`*^9, 3.9161662110567703`*^9, 
   3.9293951446158867`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"fe47d8be-9ce3-4ccd-a3b5-21211d7876ef"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"guu", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["\[Rho]b", "2"]]}], 
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]b", "-", 
       RowBox[{
        FractionBox[
         SuperscriptBox["Ds", "2"], 
         SuperscriptBox["Cs", "2"]], 
        SuperscriptBox["a", "2"]}]}], ")"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.835082884346181*^9, 3.835082886638216*^9}, {
  3.915895465515957*^9, 3.9158954715155883`*^9}, {3.9161662070519094`*^9, 
  3.91616620727279*^9}, {3.9162670281770725`*^9, 3.9162670281780715`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"e5aa1d21-460c-4c92-8b75-ceaf1d64cca3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["5 gur", "Subtitle",
 CellChangeTimes->{{3.833416690796967*^9, 3.833416691632039*^9}, {
   3.833418021248499*^9, 3.8334180215938387`*^9}, {3.83341834318557*^9, 
   3.833418343415091*^9}, {3.916166227680731*^9, 3.91616622870218*^9}, 
   3.916267028187068*^9},ExpressionUUID->"423ffac5-b2b6-400d-8727-\
c2384b70bb58"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"ds2F", ",", 
      RowBox[{
       RowBox[{"Dt", "[", "u", "]"}], 
       RowBox[{"Dt", "[", "r", "]"}]}]}], "]"}], "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "B"]}], 
      SuperscriptBox["\[Rho]b", "2"]}], ")"}], 
    RowBox[{"-", "1"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.833416122981244*^9, 3.8334161254458103`*^9}, {
   3.833416158307933*^9, 3.833416211387722*^9}, {3.833418023846518*^9, 
   3.833418025780917*^9}, 3.833418140494088*^9, {3.833418231319412*^9, 
   3.833418239113632*^9}, {3.833418286811499*^9, 3.8334182970817337`*^9}, 
   3.91616623869571*^9, 3.9162670282250466`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"096dc2cd-2c03-4645-b5dd-150be47b6dc6"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.833416100117291*^9, 3.8334161266654*^9}, {
   3.833416164711486*^9, 3.833416170103654*^9}, 3.833416211978751*^9, 
   3.833416509211543*^9, 3.83341664022934*^9, 3.833417035588428*^9, {
   3.833418134590222*^9, 3.833418142276601*^9}, 3.8334182399572077`*^9, {
   3.833418292856758*^9, 3.833418297407372*^9}, 3.833418561101673*^9, 
   3.8334251086962023`*^9, 3.8334258281223717`*^9, 3.83343587345541*^9, 
   3.833436185512401*^9, 3.834215118202716*^9, 3.834274438075671*^9, 
   3.834278120847817*^9, 3.834325027342153*^9, 3.834325709573188*^9, 
   3.834551403309143*^9, 3.8345562778664217`*^9, 3.835082433523521*^9, 
   3.835083213563445*^9, 3.8366320029302797`*^9, 3.915899489721175*^9, {
   3.9161662211782618`*^9, 3.9161662410824127`*^9}, 3.9293951511931934`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"c3ed4727-6cfa-430c-becc-5f66edb3ccac"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gur", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "B"]}], 
     SuperscriptBox["\[Rho]b", "2"]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8350828966022882`*^9, 3.8350829010873213`*^9}, {
   3.835083219423975*^9, 3.835083223213355*^9}, 3.916166218067957*^9, 
   3.9162670282300434`*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"b2c09ea2-31d5-4302-958b-ad2b6db706cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["6 gu\[Phi]", "Subtitle",
 CellChangeTimes->{{3.833412501929685*^9, 3.833412503305889*^9}, {
   3.833412607992734*^9, 3.83341260813564*^9}, {3.833417059207109*^9, 
   3.833417061145328*^9}, {3.8334179527819242`*^9, 3.8334179536228123`*^9}, {
   3.8334183203958397`*^9, 3.833418350387591*^9}, 3.83432755115269*^9, {
   3.9161662522333875`*^9, 3.9161662565280538`*^9}, 
   3.9162670282400384`*^9},ExpressionUUID->"f9333f1c-1a87-481b-b3db-\
895db66d1beb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"ds2F", ",", 
      RowBox[{
       RowBox[{"Dt", "[", "u", "]"}], 
       RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], "]"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["rb", "2"]}], ")"}], " ", "-", " ", 
           "\[CapitalDelta]b"}], ")"}], " "}], 
        RowBox[{
         SuperscriptBox["\[Rho]b", "2"], " "}]]}], 
      FractionBox[
       SuperscriptBox["Ds", "2"], 
       SuperscriptBox["Cs", "2"]]}], ")"}], 
    RowBox[{"-", "1"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.833412509508315*^9, 3.833412510157487*^9}, {
   3.8334172326487083`*^9, 3.833417371850605*^9}, {3.8334174257587442`*^9, 
   3.833417606272252*^9}, {3.8334179378099823`*^9, 3.8334179457121477`*^9}, {
   3.833426294122913*^9, 3.83342635165138*^9}, {3.9158954813920655`*^9, 
   3.915895484215474*^9}, 3.91616625992417*^9, 3.9162670282560296`*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"b85d3806-3431-4831-aa83-bf8c25ac3990"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.8334125107257357`*^9, 3.833414965037223*^9, 3.833415037169352*^9, 
   3.833415202567791*^9, {3.833417055791716*^9, 3.833417062265427*^9}, 
   3.8334172345664053`*^9, {3.8334172831522512`*^9, 3.8334173729358263`*^9}, {
   3.833417429656831*^9, 3.83341760672025*^9}, 3.8334179465471907`*^9, 
   3.8334183232933483`*^9, 3.833418564504073*^9, {3.8334262758045177`*^9, 
   3.833426353461594*^9}, 3.83343587686933*^9, 3.8334361885718184`*^9, 
   3.834215222479439*^9, 3.834278175309741*^9, 3.834325758710433*^9, 
   3.834327554189123*^9, 3.834551407691383*^9, 3.834556280077289*^9, 
   3.835082435967393*^9, 3.835083226640051*^9, 3.8366320041571007`*^9, 
   3.915899496521675*^9, 3.916166260925665*^9, 3.9293951599568567`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"7f4022d3-eed3-461d-b477-84399b71dffa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gu\[Phi]", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "a", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["rb", "2"]}], ")"}], "-", " ", 
           "\[CapitalDelta]b"}], ")"}], " "}], 
        RowBox[{
         SuperscriptBox["\[Rho]b", "2"], " "}]]}], 
      FractionBox[
       SuperscriptBox["Ds", "2"], 
       SuperscriptBox["Cs", "2"]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.83432756803203*^9, 3.834327576078352*^9}, {
   3.9158954897423563`*^9, 3.9158954920680876`*^9}, 3.9161662675610523`*^9, 
   3.9162670282620263`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"e05c53fc-24d3-4700-b03a-127dbb122ee3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["7 gu\[Theta]", "Subtitle",
 CellChangeTimes->{{3.833412501929685*^9, 3.833412503305889*^9}, {
   3.833412607992734*^9, 3.83341260813564*^9}, {3.833417059207109*^9, 
   3.833417061145328*^9}, {3.8334179527819242`*^9, 3.8334179707827597`*^9}, {
   3.8334183449674187`*^9, 3.833418347019183*^9}, 3.834327556978757*^9, {
   3.916166273592739*^9, 3.9161662778604183`*^9}, 
   3.9162670282710533`*^9},ExpressionUUID->"ae87d4e8-00f6-4c4a-8ee1-\
242a1358e06b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"ds2F", ",", 
      RowBox[{
       RowBox[{"Dt", "[", "u", "]"}], 
       RowBox[{"Dt", "[", "\[Theta]", "]"}]}]}], "]"}], "]"}], " ", "-", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"a", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "  ", 
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]b", "-", 
            RowBox[{
             SuperscriptBox["a", "2"], "  ", 
             FractionBox[
              SuperscriptBox["Ds", "2"], 
              SuperscriptBox["Cs", "2"]]}]}], ")"}]}]}], 
        RowBox[{
         SuperscriptBox["Cs", "2"], 
         SuperscriptBox[
          RowBox[{"Cosh", "[", 
           RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"], "  ", 
         SuperscriptBox["\[Rho]b", "2"], " "}]]}], "+", 
      RowBox[{"gu\[Phi]", " ", 
       RowBox[{"h", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ")"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.833412509508315*^9, 3.833412510157487*^9}, {
   3.8334172326487083`*^9, 3.833417371850605*^9}, {3.8334174257587442`*^9, 
   3.833417606272252*^9}, {3.8334179378099823`*^9, 3.8334179457121477`*^9}, {
   3.8334179824971037`*^9, 3.833417990513937*^9}, {3.833425843905404*^9, 
   3.833425889972937*^9}, {3.8334259992052183`*^9, 3.833426054739937*^9}, 
   3.834278157244013*^9, {3.8343249077899437`*^9, 3.834324943571177*^9}, {
   3.8343275857229147`*^9, 3.834327605528956*^9}, {3.8350824040845633`*^9, 
   3.835082424233135*^9}, {3.835082526978807*^9, 3.8350825744487553`*^9}, {
   3.9158955010360794`*^9, 3.9158955093264446`*^9}, 3.916166283160536*^9, 
   3.9162670282920465`*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"3667ef22-b9f7-4e84-90e7-b05a8118c1e3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8334125107257357`*^9, 3.833414965037223*^9, 3.833415037169352*^9, 
   3.833415202567791*^9, {3.833417055791716*^9, 3.833417062265427*^9}, 
   3.8334172345664053`*^9, {3.8334172831522512`*^9, 3.8334173729358263`*^9}, {
   3.833417429656831*^9, 3.83341760672025*^9}, 3.8334179465471907`*^9, {
   3.8334179847569*^9, 3.8334179913702993`*^9}, 3.833418309278841*^9, 
   3.8334185632378817`*^9, {3.833425832548683*^9, 3.833425890399392*^9}, 
   3.8334260564549103`*^9, 3.833435875627932*^9, 3.833436186525899*^9, 
   3.834215131702671*^9, 3.8342781337524443`*^9, 3.834278165926817*^9, 
   3.8343250723785143`*^9, 3.834325757453352*^9, 3.8343276539564466`*^9, 
   3.83455147367492*^9, 3.834556330588084*^9, 3.835082429064996*^9, 
   3.83508247758961*^9, 3.8350825446797028`*^9, 3.835082589916279*^9, 
   3.835083276873501*^9, 3.836632046825398*^9, 3.9158995069423895`*^9, 
   3.916166289005395*^9, 3.929395176083723*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"b16f270d-b1ba-4e02-a949-9e30a235b537"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"gu\[Theta]", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{" ", 
        RowBox[{"a", " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "  ", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]b", "-", 
           RowBox[{
            SuperscriptBox["a", "2"], "  ", 
            FractionBox[
             SuperscriptBox["Ds", "2"], 
             SuperscriptBox["Cs", "2"]]}]}], ")"}]}]}], 
       RowBox[{
        SuperscriptBox["Cs", "2"], 
        SuperscriptBox[
         RowBox[{"Cosh", "[", 
          RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"], "  ", 
        SuperscriptBox["\[Rho]b", "2"], " "}]]}], "+", 
     RowBox[{"gu\[Phi]", " ", 
      RowBox[{"h", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8350829147074623`*^9, 3.8350829207022343`*^9}, {
   3.9158955198185916`*^9, 3.915895524216132*^9}, 3.916166291388097*^9, 
   3.91626702829904*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"0764ad93-cd5e-477e-becb-2aee0e7dd917"]
}, Open  ]],

Cell[CellGroupData[{

Cell["8 g\[Phi]\[Phi]", "Subtitle",
 CellChangeTimes->{{3.8334184767696037`*^9, 3.833418494656254*^9}, {
   3.833428007601347*^9, 3.833428009330632*^9}, 
   3.834327668389145*^9},ExpressionUUID->"6bf429cc-d2aa-41f3-a127-\
fc8e24303fef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"ds2F", ",", 
     SuperscriptBox[
      RowBox[{"Dt", "[", "\[Phi]", "]"}], "2"]}], "]"}], 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       SuperscriptBox["Ds", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], "2"], "  ", 
          SuperscriptBox["Cs", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "\[CapitalDelta]b", " ", 
          SuperscriptBox["Ds", "2"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["Cs", "4"], 
       SuperscriptBox["\[Rho]b", "2"], " "}]], ")"}], 
    RowBox[{"-", "1"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.833418407254949*^9, 3.833418411901581*^9}, {
   3.833418517731657*^9, 3.8334185221844063`*^9}, {3.8334283580989428`*^9, 
   3.833428381704565*^9}, 3.83342967060347*^9, {3.915895540861866*^9, 
   3.9158955464937363`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"2a70cdeb-1bb1-44c1-9570-079b6d2f9fbc"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.833418569626683*^9, 3.8334281945832577`*^9, 
  3.833428382408656*^9, 3.8334296848766413`*^9, 3.833436194569605*^9, 
  3.834215313428624*^9, 3.834278266295405*^9, 3.834325767098713*^9, 
  3.834327670638316*^9, 3.834551473773687*^9, 3.834556330677072*^9, 
  3.835082591713602*^9, 3.8350832770453568`*^9, 3.83663204692656*^9, 
  3.9158996274939213`*^9, 3.916166308865591*^9, 3.929395183966446*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"a5f526ac-71e4-498e-8784-e889e4a6d84e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g\[Phi]\[Phi]", "=", 
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      SuperscriptBox["Ds", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], "  ", 
         SuperscriptBox["Cs", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", "\[CapitalDelta]b", " ", 
         SuperscriptBox["Ds", "2"]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["Cs", "4"], 
      SuperscriptBox["\[Rho]b", "2"], " "}]], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.834327677170979*^9, 3.8343276840014477`*^9}, {
  3.9158955559224873`*^9, 3.9158955589178267`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"84be9e8f-ba34-4b41-8520-09f6f46ef420"]
}, Open  ]],

Cell[CellGroupData[{

Cell["9 g\[Theta]\[Phi]", "Subtitle",
 CellChangeTimes->{{3.8334184767696037`*^9, 3.833418481448202*^9}, 
   3.8350829542019978`*^9},ExpressionUUID->"61b8c00a-e04c-43ce-a14f-\
625b44d7d7ef"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"ds2F", ",", 
     RowBox[{
      RowBox[{"Dt", "[", "\[Theta]", "]"}], 
      RowBox[{"Dt", "[", "\[Phi]", "]"}]}]}], "]"}], "-", 
   RowBox[{"2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}], 
          SuperscriptBox["Ds", "2"]}], 
         RowBox[{
          SuperscriptBox["Cs", "4"], " ", 
          SuperscriptBox[
           RowBox[{"Cosh", "[", 
            RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"], " ", 
          SuperscriptBox["\[Rho]b", "2"], " "}]]}], 
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], "-", "\[CapitalDelta]b"}], 
         ")"}], ")"}]}], " ", "+", "   ", 
      RowBox[{"g\[Phi]\[Phi]", " ", 
       RowBox[{"h", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ")"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.833412509508315*^9, 3.833412510157487*^9}, {
  3.8334172326487083`*^9, 3.833417371850605*^9}, {3.8334174257587442`*^9, 
  3.833417606272252*^9}, {3.8334179378099823`*^9, 3.8334179457121477`*^9}, {
  3.833418369458804*^9, 3.8334183818602667`*^9}, {3.833418456876848*^9, 
  3.833418470529574*^9}, {3.833429703939188*^9, 3.8334297472169123`*^9}, {
  3.834278278854486*^9, 3.834278312626582*^9}, {3.834278352693434*^9, 
  3.834278353293659*^9}, {3.834278481960126*^9, 3.834278527957775*^9}, {
  3.834325724505669*^9, 3.83432578502708*^9}, {3.8343258486253777`*^9, 
  3.834325852866605*^9}, {3.8343258917218313`*^9, 3.834325902631206*^9}, {
  3.834325933989917*^9, 3.834326023855611*^9}, {3.83432770981208*^9, 
  3.834327722898108*^9}, {3.8350826401594353`*^9, 3.835082672103067*^9}, {
  3.835082706022407*^9, 3.8350827124985943`*^9}, {3.9158955664536347`*^9, 
  3.9158955766139607`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"22498aa1-4bc7-4c63-bea3-52d89fd9ca14"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8334125107257357`*^9, 3.833414965037223*^9, 3.833415037169352*^9, 
   3.833415202567791*^9, {3.833417055791716*^9, 3.833417062265427*^9}, 
   3.8334172345664053`*^9, {3.8334172831522512`*^9, 3.8334173729358263`*^9}, {
   3.833417429656831*^9, 3.83341760672025*^9}, 3.8334179465471907`*^9, 
   3.8334183232933483`*^9, 3.833418383484652*^9, 3.8334184672973833`*^9, 
   3.8334185656829443`*^9, {3.833429712992646*^9, 3.833429748069915*^9}, 
   3.833435878025361*^9, 3.8334361898559923`*^9, 3.834215236929791*^9, 
   3.834278182270618*^9, 3.83427829202807*^9, 3.834278346148794*^9, 
   3.834278469114634*^9, {3.8342785132996893`*^9, 3.8342785475336437`*^9}, 
   3.834325964520278*^9, {3.834326012533798*^9, 3.8343260242872972`*^9}, 
   3.834327725856372*^9, 3.834551478370315*^9, 3.834556330853189*^9, 
   3.835082615266214*^9, 3.835082723154162*^9, 3.83508327718347*^9, 
   3.8366320470309753`*^9, 3.9158996331079803`*^9, 3.9161663200294867`*^9, 
   3.929395190197027*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"37def1af-d3c6-4b34-a758-8d375eef8435"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g\[Theta]\[Phi]", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         RowBox[{"Cos", "[", "\[Theta]", "]"}], 
         SuperscriptBox["Ds", "2"]}], 
        RowBox[{
         SuperscriptBox["Cs", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cosh", "[", 
           RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"], " ", 
         SuperscriptBox["\[Rho]b", "2"], " "}]]}], 
      RowBox[{"(", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", "-", "\[CapitalDelta]b"}], 
        ")"}], ")"}]}], " ", "+", "   ", 
     RowBox[{"g\[Phi]\[Phi]", " ", 
      RowBox[{"h", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8343277380733*^9, 3.8343277414408207`*^9}, 
   3.8350827507267513`*^9, {3.9158955805817986`*^9, 3.9158955870601645`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"b59a7b6b-c810-4840-89a7-7e347a4ad09a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["10 g\[Theta]\[Theta]", "Subtitle",
 CellChangeTimes->{{3.8334184767696037`*^9, 3.833418492286477*^9}, {
  3.8350829572036858`*^9, 3.83508295729249*^9}, {3.9158996406430626`*^9, 
  3.9158996417464495`*^9}},ExpressionUUID->"3eb82cfd-36b7-4548-b0e5-\
6c73543f0f63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"ds2F", ",", 
      SuperscriptBox[
       RowBox[{"Dt", "[", "\[Theta]", "]"}], "2"]}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["Cs", "4"], "  ", 
         SuperscriptBox["\[Rho]b", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cosh", "[", 
           RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Cs", "2"], " ", 
          SuperscriptBox["\[Rho]b", "4"], 
          SuperscriptBox[
           RowBox[{"Cosh", "[", 
            RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "  ", 
          RowBox[{"(", 
           RowBox[{"\[CapitalDelta]b", "-", 
            RowBox[{
             SuperscriptBox["a", "2"], "  ", 
             FractionBox[
              SuperscriptBox["Ds", "2"], 
              SuperscriptBox["Cs", "2"]]}]}], ")"}]}]}], ")"}]}], "+", " ", 
      RowBox[{"2", " ", "g\[Theta]\[Phi]", " ", 
       RowBox[{"h", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}]}], "-", 
      RowBox[{"g\[Phi]\[Phi]", " ", 
       SuperscriptBox[
        RowBox[{"h", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]}], " ", ")"}]}], "]"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.83341841781575*^9, 3.833418418381917*^9}, {
   3.833418528574149*^9, 3.833418532736785*^9}, {3.8334322218408737`*^9, 
   3.833432231106148*^9}, 3.8334363266894283`*^9, {3.833436409369471*^9, 
   3.833436414097206*^9}, {3.834278471601736*^9, 3.834278472256321*^9}, {
   3.834278566142626*^9, 3.834278578516967*^9}, {3.8343277732280703`*^9, 
   3.834327774526503*^9}, {3.83432783101563*^9, 3.8343279565803347`*^9}, {
   3.9158955977202883`*^9, 3.9158956095936775`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"c468d2cb-1515-46b4-b7b7-a0b21cb0aef7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.833418568264009*^9, 3.833432238088087*^9, 3.833434989964829*^9, 
   3.833435880861144*^9, {3.833436192974896*^9, 3.833436220941278*^9}, 
   3.8334363275318193`*^9, 3.833436417374215*^9, 3.834215285809415*^9, 
   3.83427826623219*^9, 3.8342786043329144`*^9, 3.834327960781945*^9, 
   3.83455148590092*^9, 3.834556332117408*^9, 3.835082754304123*^9, 
   3.835082798008452*^9, 3.8350832783190727`*^9, 3.836632047950397*^9, 
   3.9158996463820515`*^9, 3.9161663354681234`*^9, 3.929395198002817*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"2221224a-ca05-44a0-a4dd-a59c117c7301"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"g\[Theta]\[Theta]", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["Cs", "4"], "  ", 
        SuperscriptBox["\[Rho]b", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cosh", "[", 
          RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "4"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["Cs", "2"], " ", 
         SuperscriptBox["\[Rho]b", "4"], 
         SuperscriptBox[
          RowBox[{"Cosh", "[", 
           RowBox[{"\[Alpha]", "[", "r", "]"}], "]"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox["a", "2"], "  ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], "  ", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]b", "-", 
           RowBox[{
            SuperscriptBox["a", "2"], "  ", 
            FractionBox[
             SuperscriptBox["Ds", "2"], 
             SuperscriptBox["Cs", "2"]]}]}], ")"}]}]}], ")"}]}], "+", " ", 
     RowBox[{"2", " ", "g\[Theta]\[Phi]", " ", 
      RowBox[{"h", "[", 
       RowBox[{"r", ",", "\[Theta]"}], "]"}]}], "-", 
     RowBox[{"g\[Phi]\[Phi]", " ", 
      SuperscriptBox[
       RowBox[{"h", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}], "2"]}]}], " ", ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.83508293815217*^9, 3.835082941553019*^9}, {
  3.915895617992027*^9, 3.915895631703446*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"148a7f28-147e-44d2-842e-11fc699391e6"],

Cell[CellGroupData[{

Cell["Schwarzschild limit", "Section",
 CellChangeTimes->{{3.83341858617095*^9, 3.833418588591558*^9}, {
  3.8350828017734747`*^9, 3.8350828116905127`*^9}, {3.9158996516922264`*^9, 
  3.915899652798649*^9}},ExpressionUUID->"07d7b50e-3766-4cdf-893b-\
bdb15b3c519e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"metric", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "guu", ",", " ", "gur", ",", " ", "gu\[Theta]", ",", "gu\[Phi]"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"gur", ",", " ", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "gu\[Theta]", ",", "0", ",", "g\[Theta]\[Theta]", ",", 
       "g\[Theta]\[Phi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "gu\[Phi]", ",", "0", ",", "g\[Theta]\[Phi]", ",", " ", 
       "g\[Phi]\[Phi]"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.835082968098629*^9, 3.83508304848526*^9}, {
  3.83508309860023*^9, 3.835083107926289*^9}, {3.835083294803496*^9, 
  3.835083309709198*^9}, {3.835083343001333*^9, 3.83508337044821*^9}, {
  3.9161663573951635`*^9, 3.9161663714085417`*^9}, {3.916166434609186*^9, 
  3.9161664404859905`*^9}, {3.9162670283150315`*^9, 3.9162670283290234`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"4977ab0b-2a9c-4666-9b82-459d4a19c12b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"metric", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Q", " ", "\[Rule]", " ", "0"}], ",", " ", 
      RowBox[{"a", "\[Rule]", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "r", "]"}], "\[Rule]", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}], "\[Rule]", " ", "0"}]}], 
     "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ">", " ", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835083345064011*^9, 3.835083348287055*^9}, {
  3.835084210984704*^9, 3.8350842474975443`*^9}, {3.9158956683442335`*^9, 
  3.9158956766106396`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"d6bca0c3-6c95-46df-aace-1c84dbe6cc7c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "M"}], "r"]}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     SuperscriptBox["r", "2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9293952096654887`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"86bb2409-a544-4dad-9698-724a4bedcd9d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reissner Nordstrom limit", "Section",
 CellChangeTimes->{{3.83341858617095*^9, 3.833418588591558*^9}, {
  3.8350828017734747`*^9, 3.8350828116905127`*^9}, {3.9158996516922264`*^9, 
  3.915899652798649*^9}, {3.9161664023656983`*^9, 
  3.916166411152917*^9}},ExpressionUUID->"e33bc938-4fba-4a8f-bada-\
c3d3d522abe7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"metric", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "guu", ",", " ", "gur", ",", " ", "gu\[Theta]", ",", "gu\[Phi]"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"gur", ",", " ", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "gu\[Theta]", ",", "0", ",", "g\[Theta]\[Theta]", ",", 
       "g\[Theta]\[Phi]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "gu\[Phi]", ",", "0", ",", "g\[Theta]\[Phi]", ",", " ", 
       "g\[Phi]\[Phi]"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.835082968098629*^9, 3.83508304848526*^9}, {
  3.83508309860023*^9, 3.835083107926289*^9}, {3.835083294803496*^9, 
  3.835083309709198*^9}, {3.835083343001333*^9, 3.83508337044821*^9}, {
  3.9161663573951635`*^9, 3.9161663714085417`*^9}, {3.9161664445707364`*^9, 
  3.9161664490733166`*^9}, {3.91626702833902*^9, 3.9162670283520126`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"eb697080-fa1c-4647-8e86-60d4927be3b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"metric", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "\[Rule]", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", "r", "]"}], "\[Rule]", " ", "0"}], ",", " ", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}], "\[Rule]", " ", "0"}]}], 
     "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ">", " ", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835083345064011*^9, 3.835083348287055*^9}, {
   3.835084210984704*^9, 3.8350842474975443`*^9}, {3.9158956683442335`*^9, 
   3.9158956766106396`*^9}, 3.9161664242158394`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"fd4adde3-e16b-466e-a06b-5cb434fcab92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["Q", "2"], "-", 
        RowBox[{"2", " ", "M", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], 
       SuperscriptBox["r", "2"]]}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     SuperscriptBox["r", "2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.835084240845201*^9, 3.835084248130403*^9}, 
   3.8350844104302187`*^9, 3.836632048010921*^9, 3.91589965859663*^9, 
   3.9161663814240913`*^9, 3.9161664550650573`*^9, 3.9293952277691803`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"f6bc10cf-9e37-4b4d-a1fe-0d77b5ff65d0"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.915899699483032*^9, 
  3.915899703677847*^9}},ExpressionUUID->"613b37b8-90a7-4741-a6d2-\
52d6d3c578fe"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1520, 595},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d194564a-b4ac-48db-be0e-0abb27ff1ffd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 660, 14, 73, "Input",ExpressionUUID->"645f438c-7b71-413e-acde-0ce5d0f7fefe"],
Cell[1221, 36, 223, 3, 43, "Input",ExpressionUUID->"d06a1a17-a821-40dd-90df-8ca5e924b301"],
Cell[1447, 41, 401, 9, 43, "Input",ExpressionUUID->"bfddc93a-703a-4d68-a261-d22a2cf40926"],
Cell[1851, 52, 732, 16, 52, "Input",ExpressionUUID->"a513d588-6fa3-4af1-ac12-9a1953410b1b"],
Cell[2586, 70, 763, 16, 48, "Input",ExpressionUUID->"24b6a26c-a7df-4d96-9e38-39299575f5b6"],
Cell[CellGroupData[{
Cell[3374, 90, 405, 9, 43, "Input",ExpressionUUID->"9116ba5c-e4aa-428b-b03d-b8bb5f3b8910"],
Cell[3782, 101, 1211, 20, 49, "Output",ExpressionUUID->"fafe6124-6103-47c7-a02a-3cd15742c13b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5030, 126, 350, 8, 43, "Input",ExpressionUUID->"606a3d80-61dd-4f4f-a619-48b990e9dcf3"],
Cell[5383, 136, 1217, 20, 49, "Output",ExpressionUUID->"d577e150-45cc-4ae5-9d66-dda8e6d9c3cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6637, 161, 431, 9, 70, "Input",ExpressionUUID->"96a808fa-699c-4ad0-8ba8-a73f14ec4266"],
Cell[7071, 172, 548, 14, 75, "Output",ExpressionUUID->"05a3da3e-ac2e-4793-a09a-38be74cc07c9"]
}, Open  ]],
Cell[7634, 189, 284, 6, 43, "Input",ExpressionUUID->"129f4034-d82d-4a9e-8423-5ccf5f49c774"],
Cell[CellGroupData[{
Cell[7943, 199, 906, 25, 43, "Input",ExpressionUUID->"b3a955ac-69c6-4815-89aa-661b5ad14236"],
Cell[8852, 226, 932, 17, 49, "Output",ExpressionUUID->"7a43578e-81df-42fa-a4c2-938260a15847"]
}, Open  ]],
Cell[9799, 246, 452, 10, 67, "Input",ExpressionUUID->"48792a68-15e3-49b6-ae99-1945b5d1d7ca"],
Cell[10254, 258, 304, 5, 43, "Input",ExpressionUUID->"25eb9949-d422-4996-9a47-6aaf3f1ae2b6"],
Cell[10561, 265, 2100, 51, 79, "Input",ExpressionUUID->"86400980-2014-4eef-85d6-a721d9cc8161"],
Cell[12664, 318, 446, 9, 43, "Input",ExpressionUUID->"dc73d39d-3532-47a2-aebd-b1073bd8ccd1"],
Cell[13113, 329, 2874, 70, 146, "Input",ExpressionUUID->"4969d329-699c-4f94-9268-26172d2346bb"],
Cell[15990, 401, 537, 14, 57, "Input",ExpressionUUID->"8707670a-e5d7-423d-be6c-665e9183581e"],
Cell[16530, 417, 562, 16, 57, "Input",ExpressionUUID->"f28e68b2-969f-41c9-b4c1-fa7c884cfb32"],
Cell[CellGroupData[{
Cell[17117, 437, 391, 9, 43, "Input",ExpressionUUID->"76ac1849-9f15-4191-9aa2-1e00033bd9d2"],
Cell[17511, 448, 347, 5, 49, "Output",ExpressionUUID->"5d2db6e5-f513-4c39-8e65-3f23d8416b87"]
}, Open  ]],
Cell[17873, 456, 428, 9, 43, "Input",ExpressionUUID->"17474662-a439-45b8-8814-748487af97bc"],
Cell[CellGroupData[{
Cell[18326, 469, 903, 23, 80, "Input",ExpressionUUID->"c1c80e4e-edc0-494f-9584-95de2b9540fa"],
Cell[19232, 494, 630, 9, 49, "Output",ExpressionUUID->"f62afc4b-91c1-4e8e-add4-44f34e2621a1"]
}, Open  ]],
Cell[19877, 506, 426, 9, 43, "Input",ExpressionUUID->"8ab20f69-bb18-41a7-8079-89b5a9ee8892"],
Cell[CellGroupData[{
Cell[20328, 519, 202, 4, 78, "Subtitle",ExpressionUUID->"5cbcb019-64f7-4ac1-b327-5e2fe7994a27"],
Cell[CellGroupData[{
Cell[20555, 527, 531, 10, 48, "Input",ExpressionUUID->"a349f1f9-dccd-4585-8217-ae97c3737a6a"],
Cell[21089, 539, 858, 12, 49, "Output",ExpressionUUID->"e551e4d5-74b4-442d-8365-493ddabf4a44"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21996, 557, 211, 4, 78, "Subtitle",ExpressionUUID->"e252db73-6c5d-488d-ab69-1168adb033c9"],
Cell[CellGroupData[{
Cell[22232, 565, 362, 8, 43, "Input",ExpressionUUID->"1afbccef-0c25-4b4b-bc57-2a7592ffe8e0"],
Cell[22597, 575, 705, 10, 49, "Output",ExpressionUUID->"dd06a90d-24ab-4b92-9aa2-a008eec23a06"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23351, 591, 299, 5, 78, "Subtitle",ExpressionUUID->"9fb54e9b-f305-4d77-8e71-b606f1eb3843"],
Cell[CellGroupData[{
Cell[23675, 600, 360, 8, 43, "Input",ExpressionUUID->"483f4982-8d29-4eca-889d-271149818a6a"],
Cell[24038, 610, 774, 11, 49, "Output",ExpressionUUID->"968e7c5b-fc95-4665-9a5e-c1096d1b1129"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24861, 627, 298, 5, 78, "Subtitle",ExpressionUUID->"1dced507-443d-45cc-9d44-0fbe29bd929e"],
Cell[CellGroupData[{
Cell[25184, 636, 983, 26, 80, "Input",ExpressionUUID->"24c43707-6672-438e-b6d7-a515232845d3"],
Cell[26170, 664, 774, 11, 49, "Output",ExpressionUUID->"fe47d8be-9ce3-4ccd-a3b5-21211d7876ef"]
}, Open  ]],
Cell[26959, 678, 702, 18, 80, "Input",ExpressionUUID->"e5aa1d21-460c-4c92-8b75-ceaf1d64cca3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27698, 701, 320, 5, 78, "Subtitle",ExpressionUUID->"423ffac5-b2b6-400d-8727-c2384b70bb58"],
Cell[CellGroupData[{
Cell[28043, 710, 863, 21, 70, "Input",ExpressionUUID->"096dc2cd-2c03-4645-b5dd-150be47b6dc6"],
Cell[28909, 733, 893, 12, 49, "Output",ExpressionUUID->"c3ed4727-6cfa-430c-becc-5f66edb3ccac"]
}, Open  ]],
Cell[29817, 748, 441, 11, 70, "Input",ExpressionUUID->"b2c09ea2-31d5-4302-958b-ad2b6db706cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30295, 764, 457, 7, 78, "Subtitle",ExpressionUUID->"f9333f1c-1a87-481b-b3db-895db66d1beb"],
Cell[CellGroupData[{
Cell[30777, 775, 1292, 33, 86, "Input",ExpressionUUID->"b85d3806-3431-4831-aa83-bf8c25ac3990"],
Cell[32072, 810, 852, 12, 49, "Output",ExpressionUUID->"7f4022d3-eed3-461d-b477-84399b71dffa"]
}, Open  ]],
Cell[32939, 825, 879, 25, 86, "Input",ExpressionUUID->"e05c53fc-24d3-4700-b03a-127dbb122ee3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33855, 855, 458, 7, 78, "Subtitle",ExpressionUUID->"ae87d4e8-00f6-4c4a-8ee1-242a1358e06b"],
Cell[CellGroupData[{
Cell[34338, 866, 1879, 44, 111, "Input",ExpressionUUID->"3667ef22-b9f7-4e84-90e7-b05a8118c1e3"],
Cell[36220, 912, 1045, 15, 49, "Output",ExpressionUUID->"b16f270d-b1ba-4e02-a949-9e30a235b537"]
}, Open  ]],
Cell[37280, 930, 1089, 29, 111, "Input",ExpressionUUID->"0764ad93-cd5e-477e-becb-2aee0e7dd917"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38406, 964, 236, 4, 78, "Subtitle",ExpressionUUID->"6bf429cc-d2aa-41f3-a127-fc8e24303fef"],
Cell[CellGroupData[{
Cell[38667, 972, 1184, 32, 88, "Input",ExpressionUUID->"2a70cdeb-1bb1-44c1-9570-079b6d2f9fbc"],
Cell[39854, 1006, 523, 7, 49, "Output",ExpressionUUID->"a5f526ac-71e4-498e-8784-e889e4a6d84e"]
}, Open  ]],
Cell[40392, 1016, 866, 24, 88, "Input",ExpressionUUID->"84be9e8f-ba34-4b41-8520-09f6f46ef420"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41295, 1045, 190, 3, 78, "Subtitle",ExpressionUUID->"61b8c00a-e04c-43ce-a14f-625b44d7d7ef"],
Cell[CellGroupData[{
Cell[41510, 1052, 2124, 49, 80, "Input",ExpressionUUID->"22498aa1-4bc7-4c63-bea3-52d89fd9ca14"],
Cell[43637, 1103, 1101, 16, 49, "Output",ExpressionUUID->"37def1af-d3c6-4b34-a758-8d375eef8435"]
}, Open  ]],
Cell[44753, 1122, 1147, 31, 80, "Input",ExpressionUUID->"b59a7b6b-c810-4840-89a7-7e347a4ad09a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45937, 1158, 268, 4, 78, "Subtitle",ExpressionUUID->"3eb82cfd-36b7-4548-b0e5-6c73543f0f63"],
Cell[CellGroupData[{
Cell[46230, 1166, 2119, 52, 170, "Input",ExpressionUUID->"c468d2cb-1515-46b4-b7b7-a0b21cb0aef7"],
Cell[48352, 1220, 626, 9, 49, "Output",ExpressionUUID->"2221224a-ca05-44a0-a4dd-a59c117c7301"]
}, Open  ]],
Cell[48993, 1232, 1529, 42, 80, "Input",ExpressionUUID->"148a7f28-147e-44d2-842e-11fc699391e6"],
Cell[CellGroupData[{
Cell[50547, 1278, 264, 4, 99, "Section",ExpressionUUID->"07d7b50e-3766-4cdf-893b-bdb15b3c519e"],
Cell[50814, 1284, 1031, 24, 43, "Input",ExpressionUUID->"4977ab0b-2a9c-4666-9b82-459d4a19c12b"],
Cell[CellGroupData[{
Cell[51870, 1312, 775, 19, 43, "Input",ExpressionUUID->"d6bca0c3-6c95-46df-aace-1c84dbe6cc7c"],
Cell[52648, 1333, 789, 24, 69, "Output",ExpressionUUID->"86bb2409-a544-4dad-9698-724a4bedcd9d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53486, 1363, 320, 5, 99, "Section",ExpressionUUID->"e33bc938-4fba-4a8f-bada-c3d3d522abe7"],
Cell[53809, 1370, 1030, 24, 43, "Input",ExpressionUUID->"eb697080-fa1c-4647-8e86-60d4927be3b6"],
Cell[CellGroupData[{
Cell[54864, 1398, 743, 18, 43, "Input",ExpressionUUID->"fd4adde3-e16b-466e-a06b-5cb434fcab92"],
Cell[55610, 1418, 1069, 29, 116, "Output",ExpressionUUID->"f6bc10cf-9e37-4b4d-a1fe-0d77b5ff65d0"]
}, Open  ]],
Cell[56694, 1450, 152, 3, 43, "Input",ExpressionUUID->"613b37b8-90a7-4741-a6d2-52d6d3c578fe"]
}, Open  ]]
}, Open  ]]
}
]
*)


